The Calculation of Sparticle and Higgs Decays in the Minimal and Next-to-Minimal Supersymmetric Standard Models: SOFTSUSY4.0

We describe a major extension of the SOFTSUSY spectrum calculator to include the calculation of the decays, branching ratios and lifetimes of sparticles into lighter sparticles, covering the next-to-minimal supersymmetric standard model (NMSSM) as well as the minimal supersymmetric standard model (MSSM). This document acts as a manual for the new version of SOFTSUSY, which includes the calculation of sparticle decays. We present a comprehensive collection of explicit expressions used by the program for the various partial widths of the different decay modes in the appendix.

==> anc/README <==
Files for making figures etc for SOFTSUSY-4.0 decays manual:

On linux, run (with gnuplot-5.0 at least):
gnuplot fig1.gnu; gnuplot fig2.gnu; gnuplot fig4.gnu

Download slhaplot (we used v3.0.4) and run
slhaplot --label-mode=merge --decaystyle=const --br=1% -o ../figure3 figure3spectrum.spc
slhaplot --label-mode=merge --nmssm --br=0.1 -o ../figure5 nmssmSLHAnoZ3Output
(we have slightly modified the program to relabel the Higgs, charginos and
neutralinos differently). 

To look at the spectrum for Table 4 and Fig 1, see pmssm1.out

For Table 8 and Figure 5, see nmssmSLHAnoZ3comparison.out




==> anc/fig1option2.gnu <==
reset
#set title 'Higgs BRs for mh = 125.09GeV' font ',20' enhanced
#set title 'Higgs BRs for mh = 125GeV' font ',36' enhanced
set ylabel 'BR' font ',28' 
set xlabel 'decay mode' font ',32' offset 0,-2
set bmargin 8
set key inside top right box
set key width 1.5
set key height 0.95
set yrange [0.0001:1]
set xtics rotate 90 
set xtics ('cc' 0.25, 'ss' 1.25, 'bb' 2.25, '{/Symbol m}{/Symbol m}' 3.25, '{/Symbol t}{/Symbol t}' 4.25, '{/Symbol g}{/Symbol g}' 7.25, 'gg' 9.25, 'Z{/Symbol g}' 8.25, 'WW' 5.25, 'ZZ' 6.25,  enhanced
set ytics font ',24'
set xtics font ',24'
set boxwidth 0.5
set style fill solid
set logscale y
plot '/home/tc373/Documents/PhD/MyWork/happroxSMBRs3.txt' using 1:4 title 'Softsusy-4.0' with boxes, 'figure1option2.txt' using 2:6 title 'SusyHit-1.4' with boxes lc 3
set terminal postscript eps color enhanced 'Helvetica' 20
set output '/figure1option2.eps'
replot





==> anc/fig1option2data.txt <==
#         softsusy default               susyhit               softsusy with susyhit's masses/gauge couplings
0.25 0.75 2.24918E-004 4.02814E-002 2.24906E-004 4.23862E-002 2.24907E-004 4.31006E-002 #cc
1.25 1.75 1.62236E-006 2.90555E-004 1.62587E-006 3.06415E-004 1.62204E-006 3.10844E-004 #ss
2.25 2.75 3.96196E-003 7.09563E-001 3.60713E-003 6.79807E-001 3.59873E-003 6.89650E-001 #bb
3.25 3.75 8.52498E-007 1.52677E-004 9.19482E-007 1.73287E-004 9.17316E-007 1.75792E-004 #mumu
4.25 4.75 2.60515E-004 4.66566E-002 2.59766E-004 4.89560E-002 2.59114E-004 4.96558E-002 #tautau
7.25 7.75 1.05532E-006 1.89001E-003 9.24138E-006 1.74165E-003 9.24473E-006 1.77163E-003 #gamgam
9.25 9.75 2.71118E-004 4.85555E-002 2.72354E-004 5.13283E-002 2.72394E-004 5.22009E-002 #gg
8.25 8.75 6.74118E-006 1.20730E-003 6.10834E-006 1.15119E-003 5.88096E-006 1.12701E-003 #Zgam
5.25 5.75 7.60946E-004 1.36281E-001 8.22416E-004 1.54994E-001 7.60946E-004 1.45826E-001 #WW
6.25 6.75 8.44382E-005 1.52224E-002 1.01647E-004 1.91565E-002 8.44382E-005 1.61815E-002 #ZZ














































==> anc/fig2.gnu <==
#gnuplot plotting commands for Figure2
set terminal postscript eps enhanced color solid "Helvetica" 20
set output "../figure2.eps"
#set size square
#set title "SM-like Higgs BRs vs m_h" font ",32"
set ylabel "BR" font ",26"
set xlabel "m_h (GeV)" font ",26"
set xrange [90:200]
set logscale y
set yrange [0.001:1]
set ytics font ",20"
set xtics font ",20"
set mxtics 4
set nokey
#set key outside right box
#set key width 1.5
#set key height 2
#set key spacing 1
set key font ",20"
#plot "figure2data.txt" every 11::0 using 1:3 with lines lw 3  lc 1 title "cc", "figure2data.txt" every 11::2 using 1:3 with lines lw 3  lc 7 title "bb", "figure2data.txt" every 11::5 using 1:3 with lines lw 3  lc 3 title "{/Symbol t}{/Symbol t}", "figure2data.txt" every 11::6 using 1:3 with lines lw 3  lc 4 title "{/Symbol g}{/Symbol g}", "figure2data.txt" every 11::7 using 1:3 with lines lw 3  lc 5 title "gg", "figure2data.txt" every 11::8 using 1:3 with lines lw 3  lc 9 title "Z{/Symbol g}", "figure2data.txt" every 11::9 using 1:3 with lines lw 3  lc 2 title "WW",  "figure2data.txt" every 11::10 using 1:3 with lines lw 3  lc 8 title "ZZ"
set label 1 "bb" at 95,0.7 tc rgb "black"
set label 2 "cc" at 151,0.008 tc ls 2
set label 3 "{/Symbol t}{/Symbol t}" at 95,0.08 tc rgb "red"
set label 4 "{/Symbol g}{/Symbol g}" at 118,0.0025 tc rgb "purple"
set label 5 "gg" at 95,0.025 tc ls 9
set label 6 "Z{/Symbol g}" at 143,0.0035 tc rgb "black"
set label 7 "WW" at 165,0.7 tc ls 2
set label 8 "ZZ" at 185,0.1 tc ls 8
plot "figure2data.txt" every 11::0 using 1:3 with lines lw 3  lc 2 notitle, "figure2data.txt" every 11::2 using 1:3 with lines lw 3  lc rgb "black" notitle, "figure2data.txt" every 11::5 using 1:3 with lines lw 3  lc rgb "red" notitle, "figure2data.txt" every 11::6 using 1:3 with lines lw 3  lc rgb "purple" notitle, "figure2data.txt" every 11::7 using 1:3 with lines lw 3 lc 9 notitle, "figure2data.txt" every 11::8 using 1:3 with lines lw 3  lc rgb "black" notitle, "figure2data.txt" every 11::9 using 1:3 with lines lw 3  lc 2 notitle,  "figure2data.txt" every 11::10 using 1:3 with lines lw 3  lc 8 notitle
!cd ..;epspdf figure2.eps; rm figure2.eps





==> anc/fig4.gnu <==
#gnuplot 5.0 plotting commands for figure4
reset
set terminal postscript eps enhanced color "Helvetica" 20
set output "../figure4.eps"
#set terminal epslatex
#set grid
#set title "Total BRs for gluino decays" font ",30"
set ylabel "BR" font ",28" offset 4,0,0
set xlabel "mgluino/GeV" font ",28" offset 0,0.5,0
set ytics font ", 25"
set ytics font ", 25"
set lmargin at screen 0.2
set bmargin 10.8
set key below box maxrows 6 maxcols 3 vertical
set key height 1.5
set key width 3
set key font ",14"
set logscale y
set xrange [1000:2000]
set yrange [0.001:1]
set termoption dash
set for [i=2:9] linetype i dt i
set linetype 10 dt 0
set style line 1 lt 2 lc rgb "red" lw 4
set style line 2 lt 2 lc rgb "orange" lw 4
set style line 3 lt 2 lc rgb "yellow" lw 4
set style line 4 lt 2 lc rgb "green" lw 4
set mxtics 2
plot "figure4data.txt" using 1:2 w l lt 1 lc rgb "red" lw 4 title "g -> Z_1 qq", "figure4data.txt" using 1:3 with l lw 4 title "g -> Z_2 qq", "figure4data.txt" using 1:4 with lines lw 4 title "g -> Z_3 qq", "figure4data.txt" using 1:5 with lines lw 4 title "g -> Z_4 qq", "figure4data.txt" using 1:7 with lines lw 4 title "g -> W_1^+ q q", "figure4data.txt" using 1:8 with lines lw 4 title "g -> W_2^+ q q", "figure4data.txt" using 1:9 with lines lw 4 title "g -> st1 t ", "figure4data.txt" using 1:11 with lines lw 4 title "g -> sb1 b", "figure4data.txt" using 1:10 with l lw 4 title "g -> st2 t ", "figure4data.txt" using 1:12 with l lw 4 title "g -> sb2 b", "figure4data.txt" using 1:6 with l ls 1 lc rgb "black" lw 4 title "g -> sq q "
!cd ..; epspdf figure4.eps; rm figure4.eps; cd anc



==> anc/figure2data.txt <==
# mh		PW		BR		COMMENT		TOTBR CHECK
9.00000000e+01 1.77304543e-04 5.04949784e-02 # h -> c cb TOTBR:1.00000000e+00
9.00000000e+01 1.43327513e-06 4.08185798e-04 # h -> s sb TOTBR:1.00000000e+00
9.00000000e+01 3.03578812e-03 8.64569247e-01 # h -> b bb TOTBR:1.00000000e+00
9.00000000e+01 1.43363336e-11 4.08287821e-09 # h -> e- e+ TOTBR:1.00000000e+00
9.00000000e+01 6.12918229e-07 1.74554426e-04 # h -> mu- mu+ TOTBR:1.00000000e+00
9.00000000e+01 1.96283445e-04 5.59000245e-02 # h-> tau- tau+ TOTBR:1.00000000e+00
9.00000000e+01 3.13143134e-06 8.91807705e-04 # h -> gamma gamma TOTBR:1.00000000e+00
9.00000000e+01 9.63150554e-05 2.74297914e-02 # h -> gluon gluon TOTBR:1.00000000e+00
9.00000000e+01 0.00000000e+00 0.00000000e+00 # h -> Z gamma TOTBR:1.00000000e+00
9.00000000e+01 4.61412078e-07 1.31406632e-04 # h -> WW* -> W f f'bar TOTBR:1.00000000e+00
9.00000000e+01 0.00000000e+00 0.00000000e+00  TOTBR:1.00000000e+00
9.36666667e+01 1.82456826e-04 5.01340582e-02 # h -> c cb TOTBR:1.00000000e+00
9.36666667e+01 1.45346795e-06 3.99372545e-04 # h -> s sb TOTBR:1.00000000e+00
9.36666667e+01 3.13551057e-03 8.61551048e-01 # h -> b bb TOTBR:1.00000000e+00
9.36666667e+01 1.49204065e-11 4.09971249e-09 # h -> e- e+ TOTBR:1.00000000e+00
9.36666667e+01 6.37889347e-07 1.75274241e-04 # h -> mu- mu+ TOTBR:1.00000000e+00
9.36666667e+01 2.04318886e-04 5.61411439e-02 # h-> tau- tau+ TOTBR:1.00000000e+00
9.36666667e+01 3.59020402e-06 9.86488156e-04 # h -> gamma gamma TOTBR:1.00000000e+00
9.36666667e+01 1.09253651e-04 3.00198629e-02 # h -> gluon gluon TOTBR:1.00000000e+00
9.36666667e+01 3.15032560e-09 8.65621805e-07 # h -> Z gamma TOTBR:1.00000000e+00
9.36666667e+01 2.15381868e-06 5.91809436e-04 # h -> WW* -> W f f'bar TOTBR:1.00000000e+00
9.36666667e+01 2.64089246e-10 7.25643756e-08 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
9.73333333e+01 1.87529209e-04 4.97356920e-02 # h -> c cb TOTBR:1.00000000e+00
9.73333333e+01 1.47219495e-06 3.90449225e-04 # h -> s sb TOTBR:1.00000000e+00
9.73333333e+01 3.23406882e-03 8.57725852e-01 # h -> b bb TOTBR:1.00000000e+00
9.73333333e+01 1.55044793e-11 4.11203146e-09 # h -> e- e+ TOTBR:1.00000000e+00
9.73333333e+01 6.62860452e-07 1.75801004e-04 # h -> mu- mu+ TOTBR:1.00000000e+00
9.73333333e+01 2.12352900e-04 5.63193245e-02 # h-> tau- tau+ TOTBR:1.00000000e+00
9.73333333e+01 4.10311201e-06 1.08820976e-03 # h -> gamma gamma TOTBR:1.00000000e+00
9.73333333e+01 1.23430338e-04 3.27356645e-02 # h -> gluon gluon TOTBR:1.00000000e+00
9.73333333e+01 4.63646463e-08 1.22966325e-05 # h -> Z gamma TOTBR:1.00000000e+00
9.73333333e+01 6.82706652e-06 1.81064528e-03 # h -> WW* -> W f f'bar TOTBR:1.00000000e+00
9.73333333e+01 2.28547276e-08 6.06143275e-06 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.01000000e+02 1.92524750e-04 4.92671467e-02 # h -> c cb TOTBR:1.00000000e+00
1.01000000e+02 1.48951137e-06 3.81166447e-04 # h -> s sb TOTBR:1.00000000e+00
1.01000000e+02 3.33152023e-03 8.52537119e-01 # h -> b bb TOTBR:1.00000000e+00
1.01000000e+02 1.60885522e-11 4.11706578e-09 # h -> e- e+ TOTBR:1.00000000e+00
1.01000000e+02 6.87831544e-07 1.76016318e-04 # h -> mu- mu+ TOTBR:1.00000000e+00
1.01000000e+02 2.20385642e-04 5.63967579e-02 # h-> tau- tau+ TOTBR:1.00000000e+00
1.01000000e+02 4.67643886e-06 1.19670224e-03 # h -> gamma gamma TOTBR:1.00000000e+00
1.01000000e+02 1.38910469e-04 3.55472346e-02 # h -> gluon gluon TOTBR:1.00000000e+00
1.01000000e+02 1.83146323e-07 4.68672042e-05 # h -> Z gamma TOTBR:1.00000000e+00
1.01000000e+02 1.71727728e-05 4.39451818e-03 # h -> WW* -> W f f'bar TOTBR:1.00000000e+00
1.01000000e+02 2.20659828e-07 5.64669224e-05 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.04666667e+02 1.97446276e-04 4.86844664e-02 # h -> c cb TOTBR:1.00000000e+00
1.04666667e+02 1.50546843e-06 3.71204405e-04 # h -> s sb TOTBR:1.00000000e+00
1.04666667e+02 3.42791643e-03 8.45223753e-01 # h -> b bb TOTBR:1.00000000e+00
1.04666667e+02 1.66726251e-11 4.11098083e-09 # h -> e- e+ TOTBR:1.00000000e+00
1.04666667e+02 7.12802626e-07 1.75756242e-04 # h -> mu- mu+ TOTBR:1.00000000e+00
1.04666667e+02 2.28417245e-04 5.63210000e-02 # h-> tau- tau+ TOTBR:1.00000000e+00
1.04666667e+02 5.31749340e-06 1.31113807e-03 # h -> gamma gamma TOTBR:1.00000000e+00
1.04666667e+02 1.55760904e-04 3.84060750e-02 # h -> gluon gluon TOTBR:1.00000000e+00
1.04666667e+02 4.62846538e-07 1.14124395e-04 # h -> Z gamma TOTBR:1.00000000e+00
1.04666667e+02 3.70815221e-05 9.14321685e-03 # h -> WW* -> W f f'bar TOTBR:1.00000000e+00
1.04666667e+02 1.01091211e-06 2.49261307e-04 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.08333333e+02 2.02296411e-04 4.79327874e-02 # h -> c cb TOTBR:1.00000000e+00
1.08333333e+02 1.52011378e-06 3.60180837e-04 # h -> s sb TOTBR:1.00000000e+00
1.08333333e+02 3.52330416e-03 8.34823459e-01 # h -> b bb TOTBR:1.00000000e+00
1.08333333e+02 1.72566979e-11 4.08885965e-09 # h -> e- e+ TOTBR:1.00000000e+00
1.08333333e+02 7.37773697e-07 1.74810565e-04 # h -> mu- mu+ TOTBR:1.00000000e+00
1.08333333e+02 2.36447826e-04 5.60247380e-02 # h-> tau- tau+ TOTBR:1.00000000e+00
1.08333333e+02 6.03485730e-06 1.42991925e-03 # h -> gamma gamma TOTBR:1.00000000e+00
1.08333333e+02 1.74050131e-04 4.12400195e-02 # h -> gluon gluon TOTBR:1.00000000e+00
1.08333333e+02 9.32951612e-07 2.21056672e-04 # h -> Z gamma TOTBR:1.00000000e+00
1.08333333e+02 7.19207876e-05 1.70411517e-02 # h -> WW* -> W f f'bar TOTBR:1.00000000e+00
1.08333333e+02 3.17322066e-06 7.51873505e-04 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.12000000e+02 2.07077599e-04 4.69482357e-02 # h -> c cb TOTBR:1.00000000e+00
1.12000000e+02 1.53349181e-06 3.47670320e-04 # h -> s sb TOTBR:1.00000000e+00
1.12000000e+02 3.61772592e-03 8.20203878e-01 # h -> b bb TOTBR:1.00000000e+00
1.12000000e+02 1.78407708e-11 4.04482530e-09 # h -> e- e+ TOTBR:1.00000000e+00
1.12000000e+02 7.62744759e-07 1.72928028e-04 # h -> mu- mu+ TOTBR:1.00000000e+00
1.12000000e+02 2.44477485e-04 5.54274661e-02 # h-> tau- tau+ TOTBR:1.00000000e+00
1.12000000e+02 6.83871281e-06 1.55045984e-03 # h -> gamma gamma TOTBR:1.00000000e+00
1.12000000e+02 1.93848390e-04 4.39489350e-02 # h -> gluon gluon TOTBR:1.00000000e+00
1.12000000e+02 1.64146989e-06 3.72150902e-04 # h -> Z gamma TOTBR:1.00000000e+00
1.12000000e+02 1.28927724e-04 2.92302462e-02 # h -> WW* -> W f f'bar TOTBR:1.00000000e+00
1.12000000e+02 7.93066895e-06 1.79802604e-03 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.15666667e+02 2.11792119e-04 4.56618081e-02 # h -> c cb TOTBR:1.00000000e+00
1.15666667e+02 1.54564403e-06 3.33236673e-04 # h -> s sb TOTBR:1.00000000e+00
1.15666667e+02 3.71122057e-03 8.00129118e-01 # h -> b bb TOTBR:1.00000000e+00
1.15666667e+02 1.84248436e-11 3.97234645e-09 # h -> e- e+ TOTBR:1.00000000e+00
1.15666667e+02 7.87715813e-07 1.69829399e-04 # h -> mu- mu+ TOTBR:1.00000000e+00
1.15666667e+02 2.52506309e-04 5.44396772e-02 # h-> tau- tau+ TOTBR:1.00000000e+00
1.15666667e+02 7.74128451e-06 1.66900000e-03 # h -> gamma gamma TOTBR:1.00000000e+00
1.15666667e+02 2.15227800e-04 4.64025315e-02 # h -> gluon gluon TOTBR:1.00000000e+00
1.15666667e+02 2.63929865e-06 5.69025651e-04 # h -> Z gamma TOTBR:1.00000000e+00
1.15666667e+02 2.17783589e-04 4.69535526e-02 # h -> WW* -> W f f'bar TOTBR:1.00000000e+00
1.15666667e+02 1.70327609e-05 3.67221717e-03 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.19333333e+02 2.16442107e-04 4.40057017e-02 # h -> c cb TOTBR:1.00000000e+00
1.19333333e+02 1.55660932e-06 3.16480403e-04 # h -> s sb TOTBR:1.00000000e+00
1.19333333e+02 3.80382375e-03 7.73370467e-01 # h -> b bb TOTBR:1.00000000e+00
1.19333333e+02 1.90089165e-11 3.86477807e-09 # h -> e- e+ TOTBR:1.00000000e+00
1.19333333e+02 8.12686860e-07 1.65230583e-04 # h -> mu- mu+ TOTBR:1.00000000e+00
1.19333333e+02 2.60534374e-04 5.29702752e-02 # h-> tau- tau+ TOTBR:1.00000000e+00
1.19333333e+02 8.75744743e-06 1.78051131e-03 # h -> gamma gamma TOTBR:1.00000000e+00
1.19333333e+02 2.38262486e-04 4.84420894e-02 # h -> gluon gluon TOTBR:1.00000000e+00
1.19333333e+02 3.98282170e-06 8.09763249e-04 # h -> Z gamma TOTBR:1.00000000e+00
1.19333333e+02 3.51474038e-04 7.14595783e-02 # h -> WW* -> W f f'bar TOTBR:1.00000000e+00
1.19333333e+02 3.28550949e-05 6.67989942e-03 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.23000000e+02 2.21029560e-04 4.19221917e-02 # h -> c cb TOTBR:1.00000000e+00
1.23000000e+02 1.56642414e-06 2.97100229e-04 # h -> s sb TOTBR:1.00000000e+00
1.23000000e+02 3.89556829e-03 7.38863890e-01 # h -> b bb TOTBR:1.00000000e+00
1.23000000e+02 1.95929893e-11 3.71615930e-09 # h -> e- e+ TOTBR:1.00000000e+00
1.23000000e+02 8.37657900e-07 1.58876736e-04 # h -> mu- mu+ TOTBR:1.00000000e+00
1.23000000e+02 2.68561750e-04 5.09375179e-02 # h-> tau- tau+ TOTBR:1.00000000e+00
1.23000000e+02 9.90558439e-06 1.87877046e-03 # h -> gamma gamma TOTBR:1.00000000e+00
1.23000000e+02 2.63028722e-04 4.98880807e-02 # h -> gluon gluon TOTBR:1.00000000e+00
1.23000000e+02 5.73704701e-06 1.08813312e-03 # h -> Z gamma TOTBR:1.00000000e+00
1.23000000e+02 5.47610767e-04 1.03864133e-01 # h -> WW* -> W f f'bar TOTBR:1.00000000e+00
1.23000000e+02 5.85302422e-05 1.11013026e-02 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.26666667e+02 2.25556359e-04 3.93743189e-02 # h -> c cb TOTBR:1.00000000e+00
1.26666667e+02 1.57512280e-06 2.74961821e-04 # h -> s sb TOTBR:1.00000000e+00
1.26666667e+02 3.98648453e-03 6.95901965e-01 # h -> b bb TOTBR:1.00000000e+00
1.26666667e+02 2.01770622e-11 3.52221540e-09 # h -> e- e+ TOTBR:1.00000000e+00
1.26666667e+02 8.62628934e-07 1.50585100e-04 # h -> mu- mu+ TOTBR:1.00000000e+00
1.26666667e+02 2.76588495e-04 4.82827603e-02 # h-> tau- tau+ TOTBR:1.00000000e+00
1.26666667e+02 1.12088297e-05 1.95667299e-03 # h -> gamma gamma TOTBR:1.00000000e+00
1.26666667e+02 2.89605072e-04 5.05550033e-02 # h -> gluon gluon TOTBR:1.00000000e+00
1.26666667e+02 7.97972727e-06 1.39298368e-03 # h -> Z gamma TOTBR:1.00000000e+00
1.26666667e+02 8.30526734e-04 1.44981169e-01 # h -> WW* -> W f f'bar TOTBR:1.00000000e+00
1.26666667e+02 9.81270326e-05 1.71295773e-02 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.30333333e+02 2.30024271e-04 3.63564356e-02 # h -> c cb TOTBR:1.00000000e+00
1.30333333e+02 1.58273761e-06 2.50159245e-04 # h -> s sb TOTBR:1.00000000e+00
1.30333333e+02 4.07660063e-03 6.44326216e-01 # h -> b bb TOTBR:1.00000000e+00
1.30333333e+02 2.07611350e-11 3.28139663e-09 # h -> e- e+ TOTBR:1.00000000e+00
1.30333333e+02 8.87599963e-07 1.40289417e-04 # h -> mu- mu+ TOTBR:1.00000000e+00
1.30333333e+02 2.84614663e-04 4.49847080e-02 # h-> tau- tau+ TOTBR:1.00000000e+00
1.30333333e+02 1.26969344e-05 2.00681118e-03 # h -> gamma gamma TOTBR:1.00000000e+00
1.30333333e+02 3.18072543e-04 5.02728859e-02 # h -> gluon gluon TOTBR:1.00000000e+00
1.30333333e+02 1.08071711e-05 1.70812506e-03 # h -> Z gamma TOTBR:1.00000000e+00
1.30333333e+02 1.23473191e-03 1.95155281e-01 # h -> WW* -> W f f'bar TOTBR:1.00000000e+00
1.30333333e+02 1.56901833e-04 2.47990847e-02 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.34000000e+02 2.34434964e-04 3.29015501e-02 # h -> c cb TOTBR:1.00000000e+00
1.34000000e+02 1.58929908e-06 2.23048654e-04 # h -> s sb TOTBR:1.00000000e+00
1.34000000e+02 4.16594275e-03 5.84665239e-01 # h -> b bb TOTBR:1.00000000e+00
1.34000000e+02 2.13452079e-11 2.99567272e-09 # h -> e- e+ TOTBR:1.00000000e+00
1.34000000e+02 9.12570986e-07 1.28073900e-04 # h -> mu- mu+ TOTBR:1.00000000e+00
1.34000000e+02 2.92640301e-04 4.10703224e-02 # h-> tau- tau+ TOTBR:1.00000000e+00
1.34000000e+02 1.44091804e-05 2.02224261e-03 # h -> gamma gamma TOTBR:1.00000000e+00
1.34000000e+02 3.48514743e-04 4.89119674e-02 # h -> gluon gluon TOTBR:1.00000000e+00
1.34000000e+02 1.43429797e-05 2.01295173e-03 # h -> Z gamma TOTBR:1.00000000e+00
1.34000000e+02 1.81090318e-03 2.54149469e-01 # h -> WW* -> W f f'bar TOTBR:1.00000000e+00
1.34000000e+02 2.41657088e-04 3.39151322e-02 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.37666667e+02 2.38790014e-04 2.90821025e-02 # h -> c cb TOTBR:1.00000000e+00
1.37666667e+02 1.59483602e-06 1.94234190e-04 # h -> s sb TOTBR:1.00000000e+00
1.37666667e+02 4.25453531e-03 5.18157483e-01 # h -> b bb TOTBR:1.00000000e+00
1.37666667e+02 2.19292807e-11 2.67075487e-09 # h -> e- e+ TOTBR:1.00000000e+00
1.37666667e+02 9.37542005e-07 1.14182718e-04 # h -> mu- mu+ TOTBR:1.00000000e+00
1.37666667e+02 3.00665452e-04 3.66178776e-02 # h-> tau- tau+ TOTBR:1.00000000e+00
1.37666667e+02 1.63991658e-05 1.99724525e-03 # h -> gamma gamma TOTBR:1.00000000e+00
1.37666667e+02 3.81018054e-04 4.64039763e-02 # h -> gluon gluon TOTBR:1.00000000e+00
1.37666667e+02 1.87520425e-05 2.28380080e-03 # h -> Z gamma TOTBR:1.00000000e+00
1.37666667e+02 2.63693708e-03 3.21151095e-01 # h -> WW* -> W f f'bar TOTBR:1.00000000e+00
1.37666667e+02 3.61262840e-04 4.39979998e-02 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.41333333e+02 2.43090910e-04 2.50018787e-02 # h -> c cb TOTBR:1.00000000e+00
1.41333333e+02 1.59937574e-06 1.64495654e-04 # h -> s sb TOTBR:1.00000000e+00
1.41333333e+02 4.34240116e-03 4.46615575e-01 # h -> b bb TOTBR:1.00000000e+00
1.41333333e+02 2.25133536e-11 2.31549643e-09 # h -> e- e+ TOTBR:1.00000000e+00
1.41333333e+02 9.62513019e-07 9.89943790e-05 # h -> mu- mu+ TOTBR:1.00000000e+00
1.41333333e+02 3.08690153e-04 3.17487549e-02 # h-> tau- tau+ TOTBR:1.00000000e+00
1.41333333e+02 1.87431795e-05 1.92773436e-03 # h -> gamma gamma TOTBR:1.00000000e+00
1.41333333e+02 4.15671809e-04 4.27518088e-02 # h -> gluon gluon TOTBR:1.00000000e+00
1.41333333e+02 2.42645967e-05 2.49561163e-03 # h -> Z gamma TOTBR:1.00000000e+00
1.41333333e+02 3.84004896e-03 3.94948696e-01 # h -> WW* -> W f f'bar TOTBR:1.00000000e+00
1.41333333e+02 5.27433098e-04 5.42464476e-02 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.45000000e+02 2.47339066e-04 2.07789009e-02 # h -> c cb TOTBR:1.00000000e+00
1.45000000e+02 1.60294411e-06 1.34662984e-04 # h -> s sb TOTBR:1.00000000e+00
1.45000000e+02 4.42956168e-03 3.72126508e-01 # h -> b bb TOTBR:1.00000000e+00
1.45000000e+02 2.30974264e-11 1.94040975e-09 # h -> e- e+ TOTBR:1.00000000e+00
1.45000000e+02 9.87484029e-07 8.29583175e-05 # h -> mu- mu+ TOTBR:1.00000000e+00
1.45000000e+02 3.16714438e-04 2.66071107e-02 # h-> tau- tau+ TOTBR:1.00000000e+00
1.45000000e+02 2.15561340e-05 1.81092611e-03 # h -> gamma gamma TOTBR:1.00000000e+00
1.45000000e+02 4.52568482e-04 3.80201793e-02 # h -> gluon gluon TOTBR:1.00000000e+00
1.45000000e+02 3.12213322e-05 2.62289729e-03 # h -> Z gamma TOTBR:1.00000000e+00
1.45000000e+02 5.64590938e-03 4.74311613e-01 # h -> WW* -> W f f'bar TOTBR:1.00000000e+00
1.45000000e+02 7.55914850e-04 6.35042414e-02 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.48666667e+02 2.51535822e-04 1.65205842e-02 # h -> c cb TOTBR:1.00000000e+00
1.48666667e+02 1.60556569e-06 1.05451712e-04 # h -> s sb TOTBR:1.00000000e+00
1.48666667e+02 4.51603698e-03 2.96608127e-01 # h -> b bb TOTBR:1.00000000e+00
1.48666667e+02 2.36814993e-11 1.55537370e-09 # h -> e- e+ TOTBR:1.00000000e+00
1.48666667e+02 1.01245504e-06 6.64968850e-05 # h -> mu- mu+ TOTBR:1.00000000e+00
1.48666667e+02 3.24738339e-04 2.13284415e-02 # h-> tau- tau+ TOTBR:1.00000000e+00
1.48666667e+02 2.50255789e-05 1.64365131e-03 # h -> gamma gamma TOTBR:1.00000000e+00
1.48666667e+02 4.91803896e-04 3.23011156e-02 # h -> gluon gluon TOTBR:1.00000000e+00
1.48666667e+02 4.01683693e-05 2.63821240e-03 # h -> Z gamma TOTBR:1.00000000e+00
1.48666667e+02 8.50530067e-03 5.58618389e-01 # h -> WW* -> W f f'bar TOTBR:1.00000000e+00
1.48666667e+02 1.06837325e-03 7.01695293e-02 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.52333333e+02 2.55682450e-04 1.22890258e-02 # h -> c cb TOTBR:1.00000000e+00
1.52333333e+02 1.60726384e-06 7.72509288e-05 # h -> s sb TOTBR:1.00000000e+00
1.52333333e+02 4.60184600e-03 2.21181407e-01 # h -> b bb TOTBR:1.00000000e+00
1.52333333e+02 2.42655721e-11 1.16629139e-09 # h -> e- e+ TOTBR:1.00000000e+00
1.52333333e+02 1.03742604e-06 4.98624576e-05 # h -> mu- mu+ TOTBR:1.00000000e+00
1.52333333e+02 3.32761882e-04 1.59937428e-02 # h-> tau- tau+ TOTBR:1.00000000e+00
1.52333333e+02 2.94979333e-05 1.41777765e-03 # h -> gamma gamma TOTBR:1.00000000e+00
1.52333333e+02 5.33477437e-04 2.56408602e-02 # h -> gluon gluon TOTBR:1.00000000e+00
1.52333333e+02 5.20945829e-05 2.50385457e-03 # h -> Z gamma TOTBR:1.00000000e+00
1.52333333e+02 1.35022398e-02 6.48966609e-01 # h -> WW* -> W f f'bar TOTBR:1.00000000e+00
1.52333333e+02 1.49550946e-03 7.18796079e-02 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.56000000e+02 2.59780163e-04 8.02835223e-03 # h -> c cb TOTBR:1.00000000e+00
1.56000000e+02 1.60806079e-06 4.96961671e-05 # h -> s sb TOTBR:1.00000000e+00
1.56000000e+02 4.68700660e-03 1.44849166e-01 # h -> b bb TOTBR:1.00000000e+00
1.56000000e+02 2.48496450e-11 7.67963574e-10 # h -> e- e+ TOTBR:1.00000000e+00
1.56000000e+02 1.06239704e-06 3.28327518e-05 # h -> mu- mu+ TOTBR:1.00000000e+00
1.56000000e+02 3.40785094e-04 1.05317617e-02 # h-> tau- tau+ TOTBR:1.00000000e+00
1.56000000e+02 3.57716320e-05 1.10550112e-03 # h -> gamma gamma TOTBR:1.00000000e+00
1.56000000e+02 5.77692286e-04 1.78532383e-02 # h -> gluon gluon TOTBR:1.00000000e+00
1.56000000e+02 6.92250389e-05 2.13935886e-03 # h -> Z gamma TOTBR:1.00000000e+00
1.56000000e+02 2.43024207e-02 7.51051932e-01 # h -> WW* -> W f f'bar TOTBR:1.00000000e+00
1.56000000e+02 2.08249127e-03 6.43581604e-02 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.59666667e+02 2.63830116e-04 3.12189187e-03 # h -> c cb TOTBR:1.00000000e+00
1.59666667e+02 1.60797771e-06 1.90271400e-05 # h -> s sb TOTBR:1.00000000e+00
1.59666667e+02 4.77153565e-03 5.64614025e-02 # h -> b bb TOTBR:1.00000000e+00
1.59666667e+02 2.54337178e-11 3.00956230e-10 # h -> e- e+ TOTBR:1.00000000e+00
1.59666667e+02 1.08736803e-06 1.28667852e-05 # h -> mu- mu+ TOTBR:1.00000000e+00
1.59666667e+02 3.48807997e-04 4.12743195e-03 # h-> tau- tau+ TOTBR:1.00000000e+00
1.59666667e+02 4.71678373e-05 5.58135251e-04 # h -> gamma gamma TOTBR:1.00000000e+00
1.59666667e+02 6.24555673e-04 7.39034387e-03 # h -> gluon gluon TOTBR:1.00000000e+00
1.59666667e+02 1.00496258e-04 1.18916846e-03 # h -> Z gamma TOTBR:1.00000000e+00
1.59666667e+02 7.54515582e-02 8.92815460e-01 # h -> WW* -> W f f'bar TOTBR:1.00000000e+00
1.59666667e+02 2.89904339e-03 3.43042718e-02 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.63333333e+02 2.67833407e-04 1.43854851e-03 # h -> c cb TOTBR:1.00000000e+00
1.63333333e+02 1.60703484e-06 8.63147580e-06 # h -> s sb TOTBR:1.00000000e+00
1.63333333e+02 4.85544912e-03 2.60788943e-02 # h -> b bb TOTBR:1.00000000e+00
1.63333333e+02 2.60177907e-11 1.39743038e-10 # h -> e- e+ TOTBR:1.00000000e+00
1.63333333e+02 1.11233903e-06 5.97443639e-06 # h -> mu- mu+ TOTBR:1.00000000e+00
1.63333333e+02 3.56830611e-04 1.91655757e-03 # h-> tau- tau+ TOTBR:1.00000000e+00
1.63333333e+02 6.08390004e-05 3.26769743e-04 # h -> gamma gamma TOTBR:1.00000000e+00
1.63333333e+02 6.74179137e-04 3.62105461e-03 # h -> gluon gluon TOTBR:1.00000000e+00
1.63333333e+02 1.41481271e-04 7.59903980e-04 # h -> Z gamma TOTBR:1.00000000e+00
1.63333333e+02 1.75763950e-01 9.44038203e-01 # h -> W+ W- TOTBR:1.00000000e+00
1.63333333e+02 4.05980828e-03 2.18054619e-02 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.67000000e+02 2.71791090e-04 9.30498855e-04 # h -> c cb TOTBR:1.00000000e+00
1.67000000e+02 1.60525145e-06 5.49570864e-06 # h -> s sb TOTBR:1.00000000e+00
1.67000000e+02 4.93876216e-03 1.69082531e-02 # h -> b bb TOTBR:1.00000000e+00
1.67000000e+02 2.66018635e-11 9.10736389e-11 # h -> e- e+ TOTBR:1.00000000e+00
1.67000000e+02 1.13731002e-06 3.89367316e-06 # h -> mu- mu+ TOTBR:1.00000000e+00
1.67000000e+02 3.64852956e-04 1.24910371e-03 # h-> tau- tau+ TOTBR:1.00000000e+00
1.67000000e+02 6.37163547e-05 2.18138112e-04 # h -> gamma gamma TOTBR:1.00000000e+00
1.67000000e+02 7.26678822e-04 2.48784393e-03 # h -> gluon gluon TOTBR:1.00000000e+00
1.67000000e+02 1.55935414e-04 5.33857547e-04 # h -> Z gamma TOTBR:1.00000000e+00
1.67000000e+02 2.79797143e-01 9.57908228e-01 # h -> W+ W- TOTBR:1.00000000e+00
1.67000000e+02 5.77018228e-03 1.97546874e-02 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.70666667e+02 2.75704167e-04 7.29895006e-04 # h -> c cb TOTBR:1.00000000e+00
1.70666667e+02 1.60264602e-06 4.24282063e-06 # h -> s sb TOTBR:1.00000000e+00
1.70666667e+02 5.02148916e-03 1.32938138e-02 # h -> b bb TOTBR:1.00000000e+00
1.70666667e+02 2.71859364e-11 7.19716332e-11 # h -> e- e+ TOTBR:1.00000000e+00
1.70666667e+02 1.16228101e-06 3.07700501e-06 # h -> mu- mu+ TOTBR:1.00000000e+00
1.70666667e+02 3.72875050e-04 9.87143717e-04 # h-> tau- tau+ TOTBR:1.00000000e+00
1.70666667e+02 6.64980636e-05 1.76045959e-04 # h -> gamma gamma TOTBR:1.00000000e+00
1.70666667e+02 7.82175780e-04 2.07072023e-03 # h -> gluon gluon TOTBR:1.00000000e+00
1.70666667e+02 1.70249090e-04 4.50714843e-04 # h -> Z gamma TOTBR:1.00000000e+00
1.70666667e+02 3.62592943e-01 9.59923024e-01 # h -> W+ W- TOTBR:1.00000000e+00
1.70666667e+02 8.44657073e-03 2.23613225e-02 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.74333333e+02 2.79573602e-04 6.10412583e-04 # h -> c cb TOTBR:1.00000000e+00
1.74333333e+02 1.59923621e-06 3.49172418e-06 # h -> s sb TOTBR:1.00000000e+00
1.74333333e+02 5.10364380e-03 1.11431422e-02 # h -> b bb TOTBR:1.00000000e+00
1.74333333e+02 2.77700092e-11 6.06322019e-11 # h -> e- e+ TOTBR:1.00000000e+00
1.74333333e+02 1.18725199e-06 2.59221025e-06 # h -> mu- mu+ TOTBR:1.00000000e+00
1.74333333e+02 3.80896907e-04 8.31638836e-04 # h-> tau- tau+ TOTBR:1.00000000e+00
1.74333333e+02 6.91857351e-05 1.51058051e-04 # h -> gamma gamma TOTBR:1.00000000e+00
1.74333333e+02 8.40796311e-04 1.83576935e-03 # h -> gluon gluon TOTBR:1.00000000e+00
1.74333333e+02 1.84396149e-04 4.02604999e-04 # h -> Z gamma TOTBR:1.00000000e+00
1.74333333e+02 4.38031418e-01 9.56384608e-01 # h -> W+ W- TOTBR:1.00000000e+00
1.74333333e+02 1.31149019e-02 2.86346819e-02 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.78000000e+02 2.83400313e-04 5.23526799e-04 # h -> c cb TOTBR:1.00000000e+00
1.78000000e+02 1.59503893e-06 2.94652330e-06 # h -> s sb TOTBR:1.00000000e+00
1.78000000e+02 5.18523911e-03 9.57871783e-03 # h -> b bb TOTBR:1.00000000e+00
1.78000000e+02 2.83540821e-11 5.23786360e-11 # h -> e- e+ TOTBR:1.00000000e+00
1.78000000e+02 1.21222298e-06 2.23934550e-06 # h -> mu- mu+ TOTBR:1.00000000e+00
1.78000000e+02 3.88918543e-04 7.18451146e-04 # h-> tau- tau+ TOTBR:1.00000000e+00
1.78000000e+02 7.17831125e-05 1.32605298e-04 # h -> gamma gamma TOTBR:1.00000000e+00
1.78000000e+02 9.02672320e-04 1.66751104e-03 # h -> gluon gluon TOTBR:1.00000000e+00
1.78000000e+02 1.98355856e-04 3.66423754e-04 # h -> Z gamma TOTBR:1.00000000e+00
1.78000000e+02 5.10873568e-01 9.43739267e-01 # h -> W+ W- TOTBR:1.00000000e+00
1.78000000e+02 2.34223978e-02 4.32683113e-02 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.81666667e+02 2.87185184e-04 4.25079823e-04 # h -> c cb TOTBR:1.00000000e+00
1.81666667e+02 1.59007041e-06 2.35355752e-06 # h -> s sb TOTBR:1.00000000e+00
1.81666667e+02 5.26628751e-03 7.79494447e-03 # h -> b bb TOTBR:1.00000000e+00
1.81666667e+02 2.89381549e-11 4.28330794e-11 # h -> e- e+ TOTBR:1.00000000e+00
1.81666667e+02 1.23719396e-06 1.83124416e-06 # h -> mu- mu+ TOTBR:1.00000000e+00
1.81666667e+02 3.96939971e-04 5.87534392e-04 # h-> tau- tau+ TOTBR:1.00000000e+00
1.81666667e+02 7.42942044e-05 1.09967258e-04 # h -> gamma gamma TOTBR:1.00000000e+00
1.81666667e+02 9.67941712e-04 1.43270793e-03 # h -> gluon gluon TOTBR:1.00000000e+00
1.81666667e+02 2.12111811e-04 3.13959272e-04 # h -> Z gamma TOTBR:1.00000000e+00
1.81666667e+02 5.83489527e-01 8.63657454e-01 # h -> W+ W- TOTBR:1.00000000e+00
1.81666667e+02 8.49058388e-02 1.25674168e-01 # h -> ZZ* -> Z f f'bar TOTBR:1.00000000e+00
1.85333333e+02 2.90929060e-04 3.66820683e-04 # h -> c cb TOTBR:1.00000000e+00
1.85333333e+02 1.58434621e-06 1.99763805e-06 # h -> s sb TOTBR:1.00000000e+00
1.85333333e+02 5.34680086e-03 6.74156491e-03 # h -> b bb TOTBR:1.00000000e+00
1.85333333e+02 2.95222278e-11 3.72233828e-11 # h -> e- e+ TOTBR:1.00000000e+00
1.85333333e+02 1.26216494e-06 1.59141272e-06 # h -> mu- mu+ TOTBR:1.00000000e+00
1.85333333e+02 4.04961203e-04 5.10599199e-04 # h-> tau- tau+ TOTBR:1.00000000e+00
1.85333333e+02 7.67229248e-05 9.67368322e-05 # h -> gamma gamma TOTBR:1.00000000e+00
1.85333333e+02 1.03674881e-03 1.30719464e-03 # h -> gluon gluon TOTBR:1.00000000e+00
1.85333333e+02 2.25651202e-04 2.84514473e-04 # h -> Z gamma TOTBR:1.00000000e+00
1.85333333e+02 6.57291826e-01 8.28752675e-01 # h -> W+ W- TOTBR:1.00000000e+00
1.85333333e+02 1.28433263e-01 1.61936306e-01 # h -> Z Z TOTBR:1.00000000e+00
1.89000000e+02 2.94632755e-04 3.14327990e-04 # h -> c cb TOTBR:1.00000000e+00
1.89000000e+02 1.57788129e-06 1.68335749e-06 # h -> s sb TOTBR:1.00000000e+00
1.89000000e+02 5.42679049e-03 5.78955366e-03 # h -> b bb TOTBR:1.00000000e+00
1.89000000e+02 3.01063007e-11 3.21188082e-11 # h -> e- e+ TOTBR:1.00000000e+00
1.89000000e+02 1.28713592e-06 1.37317674e-06 # h -> mu- mu+ TOTBR:1.00000000e+00
1.89000000e+02 4.12982251e-04 4.40588761e-04 # h-> tau- tau+ TOTBR:1.00000000e+00
1.89000000e+02 7.90729954e-05 8.43587661e-05 # h -> gamma gamma TOTBR:1.00000000e+00
1.89000000e+02 1.10924484e-03 1.18339423e-03 # h -> gluon gluon TOTBR:1.00000000e+00
1.89000000e+02 2.38964214e-04 2.54938188e-04 # h -> Z gamma TOTBR:1.00000000e+00
1.89000000e+02 7.33220177e-01 7.82233544e-01 # h -> W+ W- TOTBR:1.00000000e+00
1.89000000e+02 1.96557044e-01 2.09696238e-01 # h -> Z Z TOTBR:1.00000000e+00
1.92666667e+02 2.98297051e-04 2.78545898e-04 # h -> c cb TOTBR:1.00000000e+00
1.92666667e+02 1.57069002e-06 1.46668987e-06 # h -> s sb TOTBR:1.00000000e+00
1.92666667e+02 5.50626726e-03 5.14168060e-03 # h -> b bb TOTBR:1.00000000e+00
1.92666667e+02 3.06903735e-11 2.86582708e-11 # h -> e- e+ TOTBR:1.00000000e+00
1.92666667e+02 1.31210690e-06 1.22522832e-06 # h -> mu- mu+ TOTBR:1.00000000e+00
1.92666667e+02 4.21003125e-04 3.93127231e-04 # h-> tau- tau+ TOTBR:1.00000000e+00
1.92666667e+02 8.13479208e-05 7.59616283e-05 # h -> gamma gamma TOTBR:1.00000000e+00
1.92666667e+02 1.18558839e-03 1.10708699e-03 # h -> gluon gluon TOTBR:1.00000000e+00
1.92666667e+02 2.52043533e-04 2.35354966e-04 # h -> Z gamma TOTBR:1.00000000e+00
1.92666667e+02 8.11948614e-01 7.58187035e-01 # h -> W+ W- TOTBR:1.00000000e+00
1.92666667e+02 2.51212026e-01 2.34578516e-01 # h -> Z Z TOTBR:1.00000000e+00
1.96333333e+02 3.01922697e-04 2.51052060e-04 # h -> c cb TOTBR:1.00000000e+00
1.96333333e+02 1.56278622e-06 1.29947402e-06 # h -> s sb TOTBR:1.00000000e+00
1.96333333e+02 5.58524155e-03 4.64419008e-03 # h -> b bb TOTBR:1.00000000e+00
1.96333333e+02 3.12744464e-11 2.60050478e-11 # h -> e- e+ TOTBR:1.00000000e+00
1.96333333e+02 1.33707787e-06 1.11179503e-06 # h -> mu- mu+ TOTBR:1.00000000e+00
1.96333333e+02 4.29023835e-04 3.56738061e-04 # h-> tau- tau+ TOTBR:1.00000000e+00
1.96333333e+02 8.35509890e-05 6.94735708e-05 # h -> gamma gamma TOTBR:1.00000000e+00
1.96333333e+02 1.26594600e-03 1.05264810e-03 # h -> gluon gluon TOTBR:1.00000000e+00
1.96333333e+02 2.64883940e-04 2.20253924e-04 # h -> Z gamma TOTBR:1.00000000e+00
1.96333333e+02 8.93988083e-01 7.43360972e-01 # h -> W+ W- TOTBR:1.00000000e+00
1.96333333e+02 3.00708282e-01 2.50042260e-01 # h -> Z Z TOTBR:1.00000000e+00
2.00000000e+02 3.05510418e-04 2.28692186e-04 # h -> c cb TOTBR:1.00000000e+00
2.00000000e+02 1.55418320e-06 1.16339585e-06 # h -> s sb TOTBR:1.00000000e+00
2.00000000e+02 5.66372332e-03 4.23962389e-03 # h -> b bb TOTBR:1.00000000e+00
2.00000000e+02 3.18585192e-11 2.38479409e-11 # h -> e- e+ TOTBR:1.00000000e+00
2.00000000e+02 1.36204885e-06 1.01957220e-06 # h -> mu- mu+ TOTBR:1.00000000e+00
2.00000000e+02 4.37044390e-04 3.27152958e-04 # h-> tau- tau+ TOTBR:1.00000000e+00
2.00000000e+02 8.56852811e-05 6.41403798e-05 # h -> gamma gamma TOTBR:1.00000000e+00
2.00000000e+02 1.35049275e-03 1.01092179e-03 # h -> gluon gluon TOTBR:1.00000000e+00
2.00000000e+02 2.77481965e-04 2.07711271e-04 # h -> Z gamma TOTBR:1.00000000e+00
2.00000000e+02 9.79742759e-01 7.33394019e-01 # h -> W+ W- TOTBR:1.00000000e+00
2.00000000e+02 3.48036689e-01 2.60525555e-01 # h -> Z Z TOTBR:1.00000000e+00


==> anc/figure3spectrum.spc <==
# SUSY Les Houches Accord 2 - MSSM spectrum + Decays
# SPheno v3.3.8  
# W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
# in case of problems send email to porod@physik.uni-wuerzburg.de
# Created: 11.02.2017,  13:56
Block SPINFO         # Program information
     1   SPheno      # spectrum calculator
     2   v3.3.8      # version number
#
Block SPhenoINFO     # SPheno specific information
    1      2         # using 2-loop RGEs
    2      1         # using running masses for boundary conditions at mZ
Block MODSEL  # Model selection
    1    1    # mSUGRA model
Block MINPAR  # Input parameters
    1    1.50000000E+03  # m0      
    2    4.00000000E+02  # m12     
    3    1.03707458E+01  # tanb at m_Z   
    4    1.00000000E+00  # cos(phase_mu)
    5   -8.00000000E+01  # A0
#
Block gauge Q=  2.22944653E+16  # (GUT scale)
   1    7.11544922E-01  # g'(M_GUT)^DRbar
   2    7.11544922E-01  # g(M_GUT)^DRbar
   3    7.02788529E-01  # g3(M_GUT)^DRbar
Block Yu Q=  2.22944653E+16  # (GUT scale)
  1  1     3.21964331E-06   # Y_u(M_GUT)^DRbar
  2  2     1.63558557E-03   # Y_c(M_GUT)^DRbar
  3  3     5.15981494E-01   # Y_t(M_GUT)^DRbar
Block Yd Q=  2.22944653E+16  # (GUT scale)
  1  1     4.96904231E-05   # Y_d(M_GUT)^DRbar
  2  2     9.44120212E-04   # Y_s(M_GUT)^DRbar
  3  3     5.37172846E-02   # Y_b(M_GUT)^DRbar
Block Ye Q=  2.22944653E+16  # (GUT scale)
  1  1     2.03727630E-05   # Y_e(M_GUT)^DRbar
  2  2     4.21250697E-03   # Y_mu(M_GUT)^DRbar
  3  3     7.11540704E-02   # Y_tau(M_GUT)^DRbar
Block EXTPAR  # non-universal input parameters
   25    1.00000000E+01  # tan(beta)
Block SMINPUTS  # SM parameters
         1     1.27931438E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637900E-05  # G_mu [GeV^-2]
         3     1.18400000E-01  # alpha_s(MZ)^MSbar
         4     9.11876000E+01  # m_Z(pole)
         5     4.18000000E+00  # m_b(m_b), MSbar
         6     1.73100000E+02  # m_t(pole)
         7     1.77682000E+00  # m_tau(pole)
         8     0.00000000E+00  # m_nu_3
        11     5.10998930E-04  # m_e(pole)
        12     0.00000000E+00  # m_nu_1
        13     1.05658372E-01  # m_muon(pole)
        14     0.00000000E+00  # m_nu_2
        21     5.00000000E-03  # m_d(2 GeV), MSbar
        22     2.50000000E-03  # m_u(2 GeV), MSbar
        23     9.50000000E-02  # m_s(2 GeV), MSbar
        24     1.27000000E+00  # m_c(m_c), MSbar
Block gauge Q=  1.00000000E+03  # (SUSY scale)
   1    3.61864601E-01  # g'(Q)^DRbar
   2    6.41532334E-01  # g(Q)^DRbar
   3    1.06056352E+00  # g3(Q)^DRbar
Block Yu Q=  1.00000000E+03  # (SUSY scale)
  1  1     7.09196819E-06   # Y_u(Q)^DRbar
  2  2     3.60271972E-03   # Y_c(Q)^DRbar
  3  3     8.65150320E-01   # Y_t(Q)^DRbar
Block Yd Q=  1.00000000E+03  # (SUSY scale)
  1  1     1.40224702E-04   # Y_d(Q)^DRbar
  2  2     2.66426797E-03   # Y_s(Q)^DRbar
  3  3     1.37918030E-01   # Y_b(Q)^DRbar
Block Ye Q=  1.00000000E+03  # (SUSY scale)
  1  1     2.94659079E-05   # Y_e(Q)^DRbar
  2  2     6.09261397E-03   # Y_mu(Q)^DRbar
  3  3     1.02451851E-01   # Y_tau(Q)^DRbar
Block Au Q=  1.00000000E+03  # (SUSY scale)
  1  1    -9.63685111E+02   # A_u(Q)^DRbar
  2  2    -9.63680244E+02   # A_c(Q)^DRbar
  3  3    -7.26730374E+02   # A_t(Q)^DRbar
Block Ad Q=  1.00000000E+03  # (SUSY scale)
  1  1    -1.19560571E+03   # A_d(Q)^DRbar
  2  2    -1.19560207E+03   # A_s(Q)^DRbar
  3  3    -1.11220968E+03   # A_b(Q)^DRbar
Block Ae Q=  1.00000000E+03  # (SUSY scale)
  1  1    -3.17692324E+02   # A_e(Q)^DRbar
  2  2    -3.17685008E+02   # A_mu(Q)^DRbar
  3  3    -3.15623741E+02   # A_tau(Q)^DRbar
Block MSOFT Q=  1.00000000E+03  # soft SUSY breaking masses at Q
   1    1.67950640E+02  # M_1
   2    3.11329235E+02  # M_2
   3    8.91403542E+02  # M_3
  21    2.20673819E+06  # M^2_(H,d)
  22   -2.53099970E+05  # M^2_(H,u)
  31    1.51521198E+03  # M_(L,11)
  32    1.51518828E+03  # M_(L,22)
  33    1.50849821E+03  # M_(L,33)
  34    1.50400233E+03  # M_(E,11)
  35    1.50395432E+03  # M_(E,22)
  36    1.49036822E+03  # M_(E,33)
  41    1.67120423E+03  # M_(Q,11)
  42    1.67119738E+03  # M_(Q,22)
  43    1.39969870E+03  # M_(Q,33)
  44    1.66226489E+03  # M_(U,11)
  45    1.66225605E+03  # M_(U,22)
  46    1.05691446E+03  # M_(U,33)
  47    1.66133338E+03  # M_(D,11)
  48    1.66132831E+03  # M_(D,22)
  49    1.64784300E+03  # M_(D,33)
Block MASS  # Mass spectrum
#   PDG code      mass          particle
         6     1.73100000E+02  # m_t(pole)
        23     9.11876000E+01  # m_Z(pole)
        24     8.03892636E+01  # W+
        15     1.77682000E+00  # m_tau(pole)
        25     1.16293490E+02  # h0
        35     1.58768907E+03  # H0
        36     1.58759058E+03  # A0
        37     1.58998028E+03  # H+
   1000001     1.69753916E+03  # ~d_L
   2000001     1.68394844E+03  # ~d_R
   1000002     1.69584799E+03  # ~u_L
   2000002     1.68446830E+03  # ~u_R
   1000003     1.69753279E+03  # ~s_L
   2000003     1.68394275E+03  # ~s_R
   1000004     1.69584457E+03  # ~c_L
   2000004     1.68445599E+03  # ~c_R
   1000005     1.41949568E+03  # ~b_1
   2000005     1.67034691E+03  # ~b_2
   1000006     1.08042650E+03  # ~t_1
   2000006     1.43218476E+03  # ~t_2
   1000011     1.51837664E+03  # ~e_L-
   2000011     1.50621313E+03  # ~e_R-
   1000012     1.51595695E+03  # ~nu_eL
   1000013     1.51835585E+03  # ~mu_L-
   2000013     1.50616136E+03  # ~mu_R-
   1000014     1.51593293E+03  # ~nu_muL
   1000015     1.49185508E+03  # ~tau_1-
   2000015     1.51214469E+03  # ~tau_2-
   1000016     1.50914951E+03  # ~nu_tauL
   1000021     1.02420157E+03  # ~g
   1000022     1.65894866E+02  # ~chi_10
   1000023     3.15584142E+02  # ~chi_20
   1000025    -5.44173367E+02  # ~chi_30
   1000035     5.59550174E+02  # ~chi_40
   1000024     3.15581463E+02  # ~chi_1+
   1000037     5.59903595E+02  # ~chi_2+
# Higgs mixing
Block alpha # Effective Higgs mixing angle
          -1.00490832E-01   # alpha
Block Hmix Q=  1.00000000E+03  # Higgs mixing parameters
   1    5.34250160E+02  # mu
   2    1.00000000E+01  # tan[beta](Q)
   3    2.43905254E+02  # v(Q)
   4    2.50146342E+06  # m^2_A(Q)
Block stopmix # stop mixing matrix
   1  1     1.47234295E-01   # Re[R_st(1,1)]
   1  2     9.89101644E-01   # Re[R_st(1,2)]
   2  1    -9.89101644E-01   # Re[R_st(2,1)]
   2  2     1.47234295E-01   # Re[R_st(2,2)]
Block sbotmix # sbottom mixing matrix
   1  1     9.99809274E-01   # Re[R_sb(1,1)]
   1  2     1.95298513E-02   # Re[R_sb(1,2)]
   2  1    -1.95298513E-02   # Re[R_sb(2,1)]
   2  2     9.99809274E-01   # Re[R_sb(2,2)]
Block staumix # stau mixing matrix
   1  1     1.68760104E-01   # Re[R_sta(1,1)]
   1  2     9.85657155E-01   # Re[R_sta(1,2)]
   2  1    -9.85657155E-01   # Re[R_sta(2,1)]
   2  2     1.68760104E-01   # Re[R_sta(2,2)]
Block Nmix # neutralino mixing matrix
   1  1    -9.94278114E-01   # Re[N(1,1)]
   1  2     2.31886743E-02   # Re[N(1,2)]
   1  3    -9.69542586E-02   # Re[N(1,3)]
   1  4     3.83821581E-02   # Re[N(1,4)]
   2  1    -4.91491534E-02   # Re[N(2,1)]
   2  2    -9.64641649E-01   # Re[N(2,2)]
   2  3     2.17991175E-01   # Re[N(2,3)]
   2  4    -1.39752270E-01   # Re[N(2,4)]
   3  1    -3.97535614E-02   # Re[N(3,1)]
   3  2     5.80222937E-02   # Re[N(3,2)]
   3  3     7.02080922E-01   # Re[N(3,3)]
   3  4     7.08615162E-01   # Re[N(3,4)]
   4  1    -8.61106730E-02   # Re[N(4,1)]
   4  2     2.56051142E-01   # Re[N(4,2)]
   4  3     6.70941204E-01   # Re[N(4,3)]
   4  4    -6.90550987E-01   # Re[N(4,4)]
Block Umix # chargino mixing matrix
   1  1    -9.49538514E-01   # Re[U(1,1)]
   1  2     3.13650459E-01   # Re[U(1,2)]
   2  1     3.13650459E-01   # Re[U(2,1)]
   2  2     9.49538514E-01   # Re[U(2,2)]
Block Vmix # chargino mixing matrix
   1  1    -9.79368758E-01   # Re[V(1,1)]
   1  2     2.02081263E-01   # Re[V(1,2)]
   2  1     2.02081263E-01   # Re[V(2,1)]
   2  2     9.79368758E-01   # Re[V(2,2)]
DECAY   1000021     1.24868190E-02   # ~g
#    BR                NDA      ID1      ID2       ID3
     2.31528529E-02    3     1000022         2        -2   # BR(~g -> chi^0_1 u u_bar)
     2.31524965E-02    3     1000022         4        -4   # BR(~g -> chi^0_1 c c_bar)
     1.17330728E-01    3     1000022         6        -6   # BR(~g -> chi^0_1 t t_bar)
     7.22315547E-03    3     1000022         1        -1   # BR(~g -> chi^0_1 d d_bar)
     7.22330730E-03    3     1000022         3        -3   # BR(~g -> chi^0_1 s s_bar)
     1.00185032E-02    3     1000022         5        -5   # BR(~g -> chi^0_1 b b_bar)
     2.55813415E-02    3     1000023         2        -2   # BR(~g -> chi^0_2 u u_bar)
     2.55803359E-02    3     1000023         4        -4   # BR(~g -> chi^0_2 c c_bar)
     1.97094938E-02    3     1000023         6        -6   # BR(~g -> chi^0_2 t t_bar)
     2.44728322E-02    3     1000023         1        -1   # BR(~g -> chi^0_2 d d_bar)
     2.44734424E-02    3     1000023         3        -3   # BR(~g -> chi^0_2 s s_bar)
     6.19605340E-02    3     1000023         5        -5   # BR(~g -> chi^0_2 b b_bar)
     1.07735091E-05    3     1000025         2        -2   # BR(~g -> chi^0_3 u u_bar)
     1.12867555E-05    3     1000025         4        -4   # BR(~g -> chi^0_3 c c_bar)
     2.48061021E-02    3     1000025         6        -6   # BR(~g -> chi^0_3 t t_bar)
     1.39233503E-05    3     1000025         1        -1   # BR(~g -> chi^0_3 d d_bar)
     1.42084111E-05    3     1000025         3        -3   # BR(~g -> chi^0_3 s s_bar)
     1.41655557E-03    3     1000025         5        -5   # BR(~g -> chi^0_3 b b_bar)
     4.39546573E-04    3     1000035         2        -2   # BR(~g -> chi^0_4 u u_bar)
     4.40298379E-04    3     1000035         4        -4   # BR(~g -> chi^0_4 c c_bar)
     4.53293418E-02    3     1000035         6        -6   # BR(~g -> chi^0_4 t t_bar)
     5.31491151E-04    3     1000035         1        -1   # BR(~g -> chi^0_4 d d_bar)
     5.31728848E-04    3     1000035         3        -3   # BR(~g -> chi^0_4 s s_bar)
     2.59756513E-03    3     1000035         5        -5   # BR(~g -> chi^0_4 b b_bar)
     4.99892588E-02    3     1000024         1        -2   # BR(~g -> chi^+_1 d u_bar)
     4.99892588E-02    3    -1000024        -1         2   # BR(~g -> chi^-_1 d_bar u)
     4.99888829E-02    3     1000024         3        -4   # BR(~g -> chi^+_1 s c_bar)
     4.99888829E-02    3    -1000024        -3         4   # BR(~g -> chi^-_1 s_bar c)
     7.37900665E-02    3     1000024         5        -6   # BR(~g -> chi^+_1 b t_bar)
     7.37900665E-02    3    -1000024        -5         6   # BR(~g -> chi^-_1 b_bar t)
     9.55735626E-04    3     1000037         1        -2   # BR(~g -> chi^+_2 d u_bar)
     9.55735626E-04    3    -1000037        -1         2   # BR(~g -> chi^-_2 d_bar u)
     9.56653919E-04    3     1000037         3        -4   # BR(~g -> chi^+_2 s c_bar)
     9.56653919E-04    3    -1000037        -3         4   # BR(~g -> chi^-_2 s_bar c)
     1.01308480E-01    3     1000037         5        -6   # BR(~g -> chi^+_2 b t_bar)
     1.01308480E-01    3    -1000037        -5         6   # BR(~g -> chi^-_2 b_bar t)

==> anc/figure4data.txt <==
# mgluino	  BR g -> Z_1 qq   BR g -> Z_2 qq   BR g -> Z_3 qq   BR g -> Z_4 qq    BR g -> sq q   BR g-> W_1^+ q q BR g ->W_2^+ q q BR g -> st1 t     BR g -> st2 t    BR g -> sb1 b    BR g -> sb2 b
1.0000000000E+03 1.9469886928E-01 1.9240687508E-01 1.8814594584E-02 3.7586510405E-02 0.0000000000E+00 3.6564957932E-01 1.9084357132E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0010000000E+03 1.9422975693E-01 1.9186661489E-01 1.9156169067E-02 3.8135450627E-02 0.0000000000E+00 3.6471511496E-01 1.9189689353E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0020000000E+03 1.9376329105E-01 1.9132810778E-01 1.9500716147E-02 3.8685984952E-02 0.0000000000E+00 3.6377186141E-01 1.9295003866E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0030000000E+03 1.9329730109E-01 1.9078921099E-01 1.9847998064E-02 3.9237633089E-02 0.0000000000E+00 3.6282701686E-01 1.9400083991E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0040000000E+03 1.9283180928E-01 1.9024994875E-01 2.0197989010E-02 3.9790339227E-02 0.0000000000E+00 3.6188063280E-01 1.9504928093E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0050000000E+03 1.9236683749E-01 1.8971034481E-01 2.0550663200E-02 4.0344048616E-02 0.0000000000E+00 3.6093275985E-01 1.9609534603E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0060000000E+03 1.9190240716E-01 1.8917042245E-01 2.0905994883E-02 4.0898707554E-02 0.0000000000E+00 3.5998344778E-01 1.9713902017E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0070000000E+03 1.9143853934E-01 1.8863020453E-01 2.1263958351E-02 4.1454263378E-02 0.0000000000E+00 3.5903274548E-01 1.9818028892E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0080000000E+03 1.9097525468E-01 1.8808971344E-01 2.1624527948E-02 4.2010664449E-02 0.0000000000E+00 3.5808070099E-01 1.9921913849E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0090000000E+03 1.9051257344E-01 1.8754897112E-01 2.1987678082E-02 4.2567860141E-02 0.0000000000E+00 3.5712736149E-01 2.0025555573E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0100000000E+03 1.9005051549E-01 1.8700799906E-01 2.2353383232E-02 4.3125800827E-02 0.0000000000E+00 3.5617277333E-01 2.0128952806E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0110000000E+03 1.8958910032E-01 1.8646681833E-01 2.2721617961E-02 4.3684437871E-02 0.0000000000E+00 3.5521698199E-01 2.0232104352E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0120000000E+03 1.8912834703E-01 1.8592544955E-01 2.3092356919E-02 4.4243723610E-02 0.0000000000E+00 3.5426003213E-01 2.0335009076E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0130000000E+03 1.8866827436E-01 1.8538391289E-01 2.3465574858E-02 4.4803611347E-02 0.0000000000E+00 3.5330196757E-01 2.0437665897E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0140000000E+03 1.8820890065E-01 1.8484222810E-01 2.3841246637E-02 4.5364055337E-02 0.0000000000E+00 3.5234283131E-01 2.0540073796E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0150000000E+03 1.8775024389E-01 1.8430041451E-01 2.4219347228E-02 4.5925010775E-02 0.0000000000E+00 3.5138266550E-01 2.0642231809E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0160000000E+03 1.8729232171E-01 1.8375849101E-01 2.4599851729E-02 4.6486433784E-02 0.0000000000E+00 3.5042151150E-01 2.0744139027E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0170000000E+03 1.8683515136E-01 1.8321647606E-01 2.4982735369E-02 4.7048281404E-02 0.0000000000E+00 3.4945940984E-01 2.0845794596E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0180000000E+03 1.8637874975E-01 1.8267438772E-01 2.5367973515E-02 4.7610511580E-02 0.0000000000E+00 3.4849640025E-01 2.0947197719E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0190000000E+03 1.8592313342E-01 1.8213224362E-01 2.5755541679E-02 4.8173083149E-02 0.0000000000E+00 3.4753252163E-01 2.1048347651E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0200000000E+03 1.8546831857E-01 1.8159006097E-01 2.6145415528E-02 4.8735955831E-02 0.0000000000E+00 3.4656781213E-01 2.1149243697E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0210000000E+03 1.8501432106E-01 1.8104785660E-01 2.6537570887E-02 4.9299090216E-02 0.0000000000E+00 3.4560230906E-01 2.1249885218E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0220000000E+03 1.8456115639E-01 1.8050564689E-01 2.6931983748E-02 4.9862447753E-02 0.0000000000E+00 3.4463604898E-01 2.1350271624E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0230000000E+03 1.8410883975E-01 1.7996344785E-01 2.7328630277E-02 5.0425990735E-02 0.0000000000E+00 3.4366906764E-01 2.1450402376E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0240000000E+03 1.8365738597E-01 1.7942127507E-01 2.7727486817E-02 5.0989682296E-02 0.0000000000E+00 3.4270140003E-01 2.1550276983E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0250000000E+03 1.8320680956E-01 1.7887914375E-01 2.8128529896E-02 5.1553486392E-02 0.0000000000E+00 3.4173308035E-01 2.1649895005E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0260000000E+03 1.8275712471E-01 1.7833706871E-01 2.8531736236E-02 5.2117367793E-02 0.0000000000E+00 3.4076414207E-01 2.1749256048E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0270000000E+03 1.8230834528E-01 1.7779506434E-01 2.8937082752E-02 5.2681292073E-02 0.0000000000E+00 3.3979461787E-01 2.1848359768E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0280000000E+03 1.8186048482E-01 1.7725314470E-01 2.9344546563E-02 5.3245225596E-02 0.0000000000E+00 3.3882453969E-01 2.1947205864E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0290000000E+03 1.8141355656E-01 1.7671132340E-01 2.9754104996E-02 5.3809135509E-02 0.0000000000E+00 3.3785393871E-01 2.2045794082E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0300000000E+03 1.8096757343E-01 1.7616961373E-01 3.0165735589E-02 5.4372989729E-02 0.0000000000E+00 3.3688284538E-01 2.2144124215E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0310000000E+03 1.8052254803E-01 1.7562802855E-01 3.0579416098E-02 5.4936756931E-02 0.0000000000E+00 3.3591128940E-01 2.2242196099E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0320000000E+03 1.8007849270E-01 1.7508658040E-01 3.0995124502E-02 5.5500406542E-02 0.0000000000E+00 3.3493929975E-01 2.2340009611E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0330000000E+03 1.7963541944E-01 1.7454528139E-01 3.1412839009E-02 5.6063908725E-02 0.0000000000E+00 3.3396690468E-01 2.2437564676E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0340000000E+03 1.7919333998E-01 1.7400414331E-01 3.1832538055E-02 5.6627234374E-02 0.0000000000E+00 3.3299413172E-01 2.2534861256E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0350000000E+03 1.7875226576E-01 1.7346317757E-01 3.2254200315E-02 5.7190355099E-02 0.0000000000E+00 3.3202100768E-01 2.2631899358E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0360000000E+03 1.7831220791E-01 1.7292239520E-01 3.2677804705E-02 5.7753243220E-02 0.0000000000E+00 3.3104755867E-01 2.2728679029E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0370000000E+03 1.7787317732E-01 1.7238180690E-01 3.3103330384E-02 5.8315871753E-02 0.0000000000E+00 3.3007381009E-01 2.2825200355E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0380000000E+03 1.7743518457E-01 1.7184142299E-01 3.3530756760E-02 5.8878214406E-02 0.0000000000E+00 3.2909978665E-01 2.2921463462E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0390000000E+03 1.7699823997E-01 1.7130125346E-01 3.3960063495E-02 5.9440245560E-02 0.0000000000E+00 3.2812551236E-01 2.3017468515E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0400000000E+03 1.7656235356E-01 1.7076130794E-01 3.4391230506E-02 6.0001940269E-02 0.0000000000E+00 3.2715101054E-01 2.3113215718E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0410000000E+03 1.7612753513E-01 1.7022159572E-01 3.4824237972E-02 6.0563274243E-02 0.0000000000E+00 3.2617630383E-01 2.3208705311E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0420000000E+03 1.7569379419E-01 1.6968212572E-01 3.5259066335E-02 6.1124223845E-02 0.0000000000E+00 3.2520141420E-01 2.3303937571E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0430000000E+03 1.7526113999E-01 1.6914290657E-01 3.5695696303E-02 6.1684766075E-02 0.0000000000E+00 3.2422636294E-01 2.3398912812E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0440000000E+03 1.7482958154E-01 1.6860394651E-01 3.6134108858E-02 6.2244878565E-02 0.0000000000E+00 3.2325117069E-01 2.3493631383E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0450000000E+03 1.7439912758E-01 1.6806525350E-01 3.6574285252E-02 6.2804539570E-02 0.0000000000E+00 3.2227585742E-01 2.3588093669E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0460000000E+03 1.7396978661E-01 1.6752683511E-01 3.7016207018E-02 6.3363727954E-02 0.0000000000E+00 3.2130044244E-01 2.3682300087E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0470000000E+03 1.7354156690E-01 1.6698869863E-01 3.7459855966E-02 6.3922423190E-02 0.0000000000E+00 3.2032494441E-01 2.3776251091E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0480000000E+03 1.7311447645E-01 1.6645085101E-01 3.7905214193E-02 6.4480605341E-02 0.0000000000E+00 3.1934938135E-01 2.3869947165E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0490000000E+03 1.7268852306E-01 1.6591329886E-01 3.8352264078E-02 6.5038255059E-02 0.0000000000E+00 3.1837377065E-01 2.3963388829E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0500000000E+03 1.7226371426E-01 1.6537604850E-01 3.8800988294E-02 6.5595353573E-02 0.0000000000E+00 3.1739812905E-01 2.4056576633E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0510000000E+03 1.7184005737E-01 1.6483910590E-01 3.9251369803E-02 6.6151882681E-02 0.0000000000E+00 3.1642247266E-01 2.4149511158E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0520000000E+03 1.7141755949E-01 1.6430247675E-01 3.9703391863E-02 6.6707824740E-02 0.0000000000E+00 3.1544681698E-01 2.4242193017E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0530000000E+03 1.7099622749E-01 1.6376616641E-01 4.0157038028E-02 6.7263162663E-02 0.0000000000E+00 3.1447117688E-01 2.4334622854E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0540000000E+03 1.7057606801E-01 1.6323017992E-01 4.0612292155E-02 6.7817879903E-02 0.0000000000E+00 3.1349556661E-01 2.4426801341E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0550000000E+03 1.7015708748E-01 1.6269452204E-01 4.1069138401E-02 6.8371960453E-02 0.0000000000E+00 3.1251999981E-01 2.4518729182E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0560000000E+03 1.6973929215E-01 1.6215919720E-01 4.1527561230E-02 6.8925388831E-02 0.0000000000E+00 3.1154448952E-01 2.4610407107E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0570000000E+03 1.6932268800E-01 1.6162420954E-01 4.1987545414E-02 6.9478150078E-02 0.0000000000E+00 3.1056904818E-01 2.4701835878E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0580000000E+03 1.6890728087E-01 1.6108956292E-01 4.2449076033E-02 7.0030229746E-02 0.0000000000E+00 3.0959368763E-01 2.4793016280E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0590000000E+03 1.6849307634E-01 1.6055526086E-01 4.2912138484E-02 7.0581613893E-02 0.0000000000E+00 3.0861841911E-01 2.4883949131E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0600000000E+03 1.6808007984E-01 1.6002130663E-01 4.3376718473E-02 7.1132289073E-02 0.0000000000E+00 3.0764325328E-01 2.4974635270E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0610000000E+03 1.6766829657E-01 1.5948770317E-01 4.3842802030E-02 7.1682242333E-02 0.0000000000E+00 3.0666820022E-01 2.5065075568E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0620000000E+03 1.6725773156E-01 1.5895445316E-01 4.4310375500E-02 7.2231461200E-02 0.0000000000E+00 3.0569326940E-01 2.5155270919E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0630000000E+03 1.6684838963E-01 1.5842155897E-01 4.4779425553E-02 7.2779933680E-02 0.0000000000E+00 3.0471846975E-01 2.5245222242E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0640000000E+03 1.6644027544E-01 1.5788902270E-01 4.5249939180E-02 7.3327648243E-02 0.0000000000E+00 3.0374380961E-01 2.5334930483E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0650000000E+03 1.6603339346E-01 1.5735684615E-01 4.5721903703E-02 7.3874593826E-02 0.0000000000E+00 3.0276929675E-01 2.5424396612E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0660000000E+03 1.6562774795E-01 1.5682503086E-01 4.6195306770E-02 7.4420759819E-02 0.0000000000E+00 3.0179493838E-01 2.5513621622E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0670000000E+03 1.6522334304E-01 1.5629357806E-01 4.6670136361E-02 7.4966136058E-02 0.0000000000E+00 3.0082074115E-01 2.5602606533E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0680000000E+03 1.6482018266E-01 1.5576248874E-01 4.7146380789E-02 7.5510712825E-02 0.0000000000E+00 2.9984671113E-01 2.5691352385E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0690000000E+03 1.6441827058E-01 1.5523176358E-01 4.7624028703E-02 7.6054480833E-02 0.0000000000E+00 2.9887285387E-01 2.5779860243E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0700000000E+03 1.6401761039E-01 1.5470140300E-01 4.8103069092E-02 7.6597431228E-02 0.0000000000E+00 2.9789917435E-01 2.5868131194E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0710000000E+03 1.6361820554E-01 1.5417140714E-01 4.8583491282E-02 7.7139555575E-02 0.0000000000E+00 2.9692567699E-01 2.5956166348E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0720000000E+03 1.6322005928E-01 1.5364177588E-01 4.9065284944E-02 7.7680845857E-02 0.0000000000E+00 2.9595236569E-01 2.6043966835E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0730000000E+03 1.6282317474E-01 1.5311250882E-01 4.9548440092E-02 7.8221294469E-02 0.0000000000E+00 2.9497924378E-01 2.6131533810E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0740000000E+03 1.6242755488E-01 1.5258360530E-01 5.0032947090E-02 7.8760894208E-02 0.0000000000E+00 2.9400631407E-01 2.6218868446E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0750000000E+03 1.6203320250E-01 1.5205506438E-01 5.0518796649E-02 7.9299638271E-02 0.0000000000E+00 2.9303357882E-01 2.6305971938E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0760000000E+03 1.6164012026E-01 1.5152688486E-01 5.1005979834E-02 7.9837520247E-02 0.0000000000E+00 2.9206103977E-01 2.6392845502E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0770000000E+03 1.6124831067E-01 1.5099906529E-01 5.1494488063E-02 8.0374534114E-02 0.0000000000E+00 2.9108869812E-01 2.6479490374E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0780000000E+03 1.6085777610E-01 1.5047160394E-01 5.1984313113E-02 8.0910674230E-02 0.0000000000E+00 2.9011655452E-01 2.6565907809E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0790000000E+03 1.6046851877E-01 1.4994449881E-01 5.2475447118E-02 8.1445935332E-02 0.0000000000E+00 2.8914460914E-01 2.6652099084E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0800000000E+03 1.6008054076E-01 1.4941774766E-01 5.2967882576E-02 8.1980312527E-02 0.0000000000E+00 2.8817286157E-01 2.6738065491E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0810000000E+03 1.5969384402E-01 1.4889134798E-01 5.3461612350E-02 8.2513801286E-02 0.0000000000E+00 2.8720131090E-01 2.6823808346E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0820000000E+03 1.5930843036E-01 1.4836529700E-01 5.3956629668E-02 8.3046397446E-02 0.0000000000E+00 2.8622995572E-01 2.6909328981E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0830000000E+03 1.5892430147E-01 1.4783959168E-01 5.4452928131E-02 8.3578097195E-02 0.0000000000E+00 2.8525879405E-01 2.6994628746E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0840000000E+03 1.5854145890E-01 1.4731422876E-01 5.4950501712E-02 8.4108897077E-02 0.0000000000E+00 2.8428782344E-01 2.7079709011E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0850000000E+03 1.5815990409E-01 1.4678920466E-01 5.5449344759E-02 8.4638793978E-02 0.0000000000E+00 2.8331704088E-01 2.7164571163E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0860000000E+03 1.5777963832E-01 1.4626451561E-01 5.5949452000E-02 8.5167785130E-02 0.0000000000E+00 2.8234644288E-01 2.7249216606E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0870000000E+03 1.5740066279E-01 1.4574015754E-01 5.6450818546E-02 8.5695868101E-02 0.0000000000E+00 2.8137602540E-01 2.7333646763E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0880000000E+03 1.5702297855E-01 1.4521612614E-01 5.6953439889E-02 8.6223040790E-02 0.0000000000E+00 2.8040578390E-01 2.7417863073E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0890000000E+03 1.5664658656E-01 1.4469241683E-01 5.7457311914E-02 8.6749301430E-02 0.0000000000E+00 2.7943571334E-01 2.7501866992E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0900000000E+03 1.5627148764E-01 1.4416902480E-01 5.7962430896E-02 8.7274648573E-02 0.0000000000E+00 2.7846580814E-01 2.7585659995E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0910000000E+03 1.5589768252E-01 1.4364594496E-01 5.8468793504E-02 8.7799081094E-02 0.0000000000E+00 2.7749606222E-01 2.7669243570E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0920000000E+03 1.5552517180E-01 1.4312317198E-01 5.8976396806E-02 8.8322598187E-02 0.0000000000E+00 2.7652646898E-01 2.7752619225E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0930000000E+03 1.5515395599E-01 1.4260070026E-01 5.9485238274E-02 8.8845199355E-02 0.0000000000E+00 2.7555702131E-01 2.7835788481E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0940000000E+03 1.5478403547E-01 1.4207852396E-01 5.9995315783E-02 8.9366884412E-02 0.0000000000E+00 2.7458771160E-01 2.7918752878E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0950000000E+03 1.5441541055E-01 1.4155663697E-01 6.0506627622E-02 8.9887653476E-02 0.0000000000E+00 2.7361853169E-01 2.8001513969E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0960000000E+03 1.5404808141E-01 1.4103503293E-01 6.1019172492E-02 9.0407506970E-02 0.0000000000E+00 2.7264947293E-01 2.8084073326E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0970000000E+03 1.5368204815E-01 1.4051370523E-01 6.1532949510E-02 9.0926445611E-02 0.0000000000E+00 2.7168052616E-01 2.8166432534E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0980000000E+03 1.5331731076E-01 1.3999264698E-01 6.2047958219E-02 9.1444470416E-02 0.0000000000E+00 2.7071168169E-01 2.8248593194E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.0990000000E+03 1.5295386914E-01 1.3947185105E-01 6.2564198588E-02 9.1961582689E-02 0.0000000000E+00 2.6974292931E-01 2.8330556922E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1000000000E+03 1.5259172310E-01 1.3895131005E-01 6.3081671018E-02 9.2477784028E-02 0.0000000000E+00 2.6877425829E-01 2.8412325352E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1010000000E+03 1.5223087235E-01 1.3843101632E-01 6.3600376345E-02 9.2993076312E-02 0.0000000000E+00 2.6780565739E-01 2.8493900128E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1020000000E+03 1.5187131651E-01 1.3791096195E-01 6.4120315848E-02 9.3507461706E-02 0.0000000000E+00 2.6683711484E-01 2.8575282914E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1030000000E+03 1.5151305512E-01 1.3739113876E-01 6.4641491252E-02 9.4020942655E-02 0.0000000000E+00 2.6586861835E-01 2.8656475386E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1040000000E+03 1.5115608764E-01 1.3687153830E-01 6.5163904735E-02 9.4533521881E-02 0.0000000000E+00 2.6490015509E-01 2.8737479235E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1050000000E+03 1.5080041344E-01 1.3635215186E-01 6.5687558932E-02 9.5045202381E-02 0.0000000000E+00 2.6393171171E-01 2.8818296168E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1060000000E+03 1.5044603179E-01 1.3583297047E-01 6.6212456941E-02 9.5555987425E-02 0.0000000000E+00 2.6296327432E-01 2.8898927905E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1070000000E+03 1.5009294190E-01 1.3531398488E-01 6.6738602331E-02 9.6065880553E-02 0.0000000000E+00 2.6199482851E-01 2.8979376182E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1080000000E+03 1.4974114291E-01 1.3479518558E-01 6.7265999144E-02 9.6574885573E-02 0.0000000000E+00 2.6102635931E-01 2.9059642749E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1090000000E+03 1.4939063385E-01 1.3427656277E-01 6.7794651907E-02 9.7083006561E-02 0.0000000000E+00 2.6005785122E-01 2.9139729370E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1100000000E+03 1.4904141370E-01 1.3375810639E-01 6.8324565634E-02 9.7590247854E-02 0.0000000000E+00 2.5908928818E-01 2.9219637823E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1110000000E+03 1.4869348137E-01 1.3323980610E-01 6.8855745835E-02 9.8096614052E-02 0.0000000000E+00 2.5812065361E-01 2.9299369903E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1120000000E+03 1.4834683568E-01 1.3272165128E-01 6.9388198525E-02 9.8602110018E-02 0.0000000000E+00 2.5715193033E-01 2.9378927417E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1130000000E+03 1.4800147538E-01 1.3220363102E-01 6.9921930228E-02 9.9106740870E-02 0.0000000000E+00 2.5618310065E-01 2.9458312186E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1140000000E+03 1.4765739916E-01 1.3168573412E-01 7.0456947985E-02 9.9610511987E-02 0.0000000000E+00 2.5521414626E-01 2.9537526048E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1150000000E+03 1.4731460565E-01 1.3116794911E-01 7.0993259366E-02 1.0011342900E-01 0.0000000000E+00 2.5424504833E-01 2.9616570854E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1160000000E+03 1.4697309340E-01 1.3065026422E-01 7.1530872476E-02 1.0061549780E-01 0.0000000000E+00 2.5327578742E-01 2.9695448468E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1170000000E+03 1.4663286088E-01 1.3013266739E-01 7.2069795963E-02 1.0111672453E-01 0.0000000000E+00 2.5230634354E-01 2.9774160771E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1180000000E+03 1.4629390654E-01 1.2961514624E-01 7.2610039027E-02 1.0161711557E-01 0.0000000000E+00 2.5133669606E-01 2.9852709656E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1190000000E+03 1.4595622872E-01 1.2909768810E-01 7.3151611433E-02 1.0211667759E-01 0.0000000000E+00 2.5036682382E-01 2.9931097034E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1200000000E+03 1.4561982573E-01 1.2858028001E-01 7.3694523515E-02 1.0261541746E-01 0.0000000000E+00 2.4939670500E-01 3.0009324827E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1210000000E+03 1.4528469582E-01 1.2806290868E-01 7.4238786194E-02 1.0311334235E-01 0.0000000000E+00 2.4842631722E-01 3.0087394975E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1220000000E+03 1.4495083715E-01 1.2754556051E-01 7.4784410980E-02 1.0361045964E-01 0.0000000000E+00 2.4745563743E-01 3.0165309429E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1230000000E+03 1.4461824786E-01 1.2702822157E-01 7.5331409990E-02 1.0410677698E-01 0.0000000000E+00 2.4648464200E-01 3.0243070159E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1240000000E+03 1.4428692602E-01 1.2651087763E-01 7.5879795957E-02 1.0460230226E-01 0.0000000000E+00 2.4551330665E-01 3.0320679148E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1250000000E+03 1.4395686963E-01 1.2599351411E-01 7.6429582241E-02 1.0509704364E-01 0.0000000000E+00 2.4454160645E-01 3.0398138393E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1260000000E+03 1.4362807666E-01 1.2547611611E-01 7.6980782844E-02 1.0559100950E-01 0.0000000000E+00 2.4356951581E-01 3.0475449908E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1270000000E+03 1.4330054501E-01 1.2495866836E-01 7.7533412420E-02 1.0608420848E-01 0.0000000000E+00 2.4259700850E-01 3.0552615722E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1280000000E+03 1.4297427254E-01 1.2444115528E-01 7.8087486291E-02 1.0657664948E-01 0.0000000000E+00 2.4162405761E-01 3.0629637880E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1290000000E+03 1.4264925704E-01 1.2392356093E-01 7.8643020462E-02 1.0706834163E-01 0.0000000000E+00 2.4065063553E-01 3.0706518442E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1300000000E+03 1.4232549626E-01 1.2340586898E-01 7.9200031633E-02 1.0755929433E-01 0.0000000000E+00 2.3967671396E-01 3.0783259484E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1310000000E+03 1.4200298791E-01 1.2288806277E-01 7.9758537215E-02 1.0804951722E-01 0.0000000000E+00 2.3870226391E-01 3.0859863098E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1320000000E+03 1.4168172965E-01 1.2237012526E-01 8.0318555347E-02 1.0853902019E-01 0.0000000000E+00 2.3772725563E-01 3.0936331393E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1330000000E+03 1.4136171906E-01 1.2185203901E-01 8.0880104912E-02 1.0902781340E-01 0.0000000000E+00 2.3675165868E-01 3.1012666494E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1340000000E+03 1.4104295372E-01 1.2133378622E-01 8.1443205557E-02 1.0951590724E-01 0.0000000000E+00 2.3577544184E-01 3.1088870542E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1350000000E+03 1.4072543113E-01 1.2081534866E-01 8.2007877706E-02 1.1000331239E-01 0.0000000000E+00 2.3479857314E-01 3.1164945698E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1360000000E+03 1.4040914875E-01 1.2029670774E-01 8.2574142583E-02 1.1049003974E-01 0.0000000000E+00 2.3382101983E-01 3.1240894135E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1370000000E+03 1.4009410401E-01 1.1977784442E-01 8.3142022229E-02 1.1097610048E-01 0.0000000000E+00 2.3284274836E-01 3.1316718050E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1380000000E+03 1.3978029428E-01 1.1925873925E-01 8.3711539527E-02 1.1146150605E-01 0.0000000000E+00 2.3186372438E-01 3.1392419651E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1390000000E+03 1.3946771688E-01 1.1873937235E-01 8.4282718217E-02 1.1194626814E-01 0.0000000000E+00 2.3088391270E-01 3.1468001171E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1400000000E+03 1.3915636911E-01 1.1821972340E-01 8.4855582925E-02 1.1243039872E-01 0.0000000000E+00 2.2990327729E-01 3.1543464855E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1410000000E+03 1.3884624820E-01 1.1769977161E-01 8.5430159180E-02 1.1291391003E-01 0.0000000000E+00 2.2892178127E-01 3.1618812971E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1420000000E+03 1.3853735134E-01 1.1717949575E-01 8.6006473445E-02 1.1339681457E-01 0.0000000000E+00 2.2793938684E-01 3.1694047805E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1430000000E+03 1.3822967571E-01 1.1665887411E-01 8.6584553137E-02 1.1387912512E-01 0.0000000000E+00 2.2695605531E-01 3.1769171662E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1440000000E+03 1.3792321839E-01 1.1613788447E-01 8.7164426656E-02 1.1436085473E-01 0.0000000000E+00 2.2597174708E-01 3.1844186867E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1450000000E+03 1.3761797647E-01 1.1561650414E-01 8.7746123413E-02 1.1484201675E-01 0.0000000000E+00 2.2498642158E-01 3.1919095765E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1460000000E+03 1.3731394697E-01 1.1509470989E-01 8.8329673859E-02 1.1532262478E-01 0.0000000000E+00 2.2400003727E-01 3.1993900724E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1470000000E+03 1.3701112686E-01 1.1457247799E-01 8.8915109514E-02 1.1580269274E-01 0.0000000000E+00 2.2301255160E-01 3.2068604129E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1480000000E+03 1.3670951309E-01 1.1404978415E-01 8.9502463002E-02 1.1628223483E-01 0.0000000000E+00 2.2202392103E-01 3.2143208390E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1490000000E+03 1.3640910256E-01 1.1352660354E-01 9.0091768079E-02 1.1676126554E-01 0.0000000000E+00 2.2103410092E-01 3.2217715937E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1500000000E+03 1.3610989211E-01 1.1300291073E-01 9.0683059674E-02 1.1723979967E-01 0.0000000000E+00 2.2004304558E-01 3.2292129224E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1510000000E+03 1.3581187855E-01 1.1247867973E-01 9.1276373922E-02 1.1771785231E-01 0.0000000000E+00 2.1905070822E-01 3.2366450727E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1520000000E+03 1.3551505864E-01 1.1195388393E-01 9.1871748201E-02 1.1819543889E-01 0.0000000000E+00 2.1805704087E-01 3.2440682947E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1530000000E+03 1.3521942911E-01 1.1142849610E-01 9.2469221175E-02 1.1867257513E-01 0.0000000000E+00 2.1706199442E-01 3.2514828407E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1540000000E+03 1.3492498661E-01 1.1090248837E-01 9.3068832834E-02 1.1914927707E-01 0.0000000000E+00 2.1606551855E-01 3.2588889656E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1550000000E+03 1.3463172779E-01 1.1037583221E-01 9.3670624540E-02 1.1962556110E-01 0.0000000000E+00 2.1506756167E-01 3.2662869269E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1560000000E+03 1.3433964922E-01 1.0984849839E-01 9.4274639070E-02 1.2010144393E-01 0.0000000000E+00 2.1406807093E-01 3.2736769846E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1570000000E+03 1.3404874742E-01 1.0932045699E-01 9.4880920665E-02 1.2057694260E-01 0.0000000000E+00 2.1306699217E-01 3.2810594014E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1580000000E+03 1.3375901889E-01 1.0879167737E-01 9.5489515086E-02 1.2105207453E-01 0.0000000000E+00 2.1206426986E-01 3.2884344427E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1590000000E+03 1.3347046004E-01 1.0826212812E-01 9.6100469657E-02 1.2152685746E-01 0.0000000000E+00 2.1105984704E-01 3.2958023768E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1600000000E+03 1.3318306726E-01 1.0773177707E-01 9.6713833333E-02 1.2200130952E-01 0.0000000000E+00 2.1005366535E-01 3.3031634747E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1610000000E+03 1.3289683688E-01 1.0720059123E-01 9.7329656748E-02 1.2247544918E-01 0.0000000000E+00 2.0904566491E-01 3.3105180106E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1620000000E+03 1.3261176515E-01 1.0666853680E-01 9.7947992285E-02 1.2294929534E-01 0.0000000000E+00 2.0803578428E-01 3.3178662615E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1630000000E+03 1.3232784831E-01 1.0613557911E-01 9.8568894134E-02 1.2342286723E-01 0.0000000000E+00 2.0702396045E-01 3.3252085077E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1640000000E+03 1.3204508249E-01 1.0560168260E-01 9.9192418369E-02 1.2389618453E-01 0.0000000000E+00 2.0601012875E-01 3.3325450326E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1650000000E+03 1.3176346380E-01 1.0506681079E-01 9.9818623010E-02 1.2436926729E-01 0.0000000000E+00 2.0499422280E-01 3.3398761230E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1660000000E+03 1.3148298827E-01 1.0453092625E-01 1.0044756811E-01 1.2484213601E-01 0.0000000000E+00 2.0397617446E-01 3.3472020690E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1670000000E+03 1.3120365185E-01 1.0399399057E-01 1.0107931582E-01 1.2531481159E-01 0.0000000000E+00 2.0295591374E-01 3.3545231643E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1680000000E+03 1.3092545045E-01 1.0345596428E-01 1.0171393049E-01 1.2578731540E-01 0.0000000000E+00 2.0193336877E-01 3.3618397061E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1690000000E+03 1.3064837990E-01 1.0291680687E-01 1.0235147875E-01 1.2625966925E-01 0.0000000000E+00 2.0090846571E-01 3.3691519952E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1700000000E+03 1.3037243593E-01 1.0237647673E-01 1.0299202960E-01 1.2673189542E-01 0.0000000000E+00 1.9988112866E-01 3.3764603366E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1710000000E+03 1.3009761422E-01 1.0183493108E-01 1.0363565452E-01 1.2720401666E-01 0.0000000000E+00 1.9885127964E-01 3.3837650388E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1720000000E+03 1.2982391036E-01 1.0129212595E-01 1.0428242757E-01 1.2767605623E-01 0.0000000000E+00 1.9781883844E-01 3.3910664145E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1730000000E+03 1.2955131985E-01 1.0074801614E-01 1.0493242548E-01 1.2814803789E-01 0.0000000000E+00 1.9678372257E-01 3.3983647807E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1740000000E+03 1.2927983811E-01 1.0020255513E-01 1.0558572781E-01 1.2861998593E-01 0.0000000000E+00 1.9574584716E-01 3.4056604585E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1750000000E+03 1.2900946046E-01 9.9655695083E-02 1.0624241704E-01 1.2909192518E-01 0.0000000000E+00 1.9470512489E-01 3.4129537735E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1760000000E+03 1.2874018210E-01 9.9107386727E-02 1.0690257871E-01 1.2956388102E-01 0.0000000000E+00 1.9366146583E-01 3.4202450561E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1770000000E+03 1.2847199815E-01 9.8557579343E-02 1.0756630158E-01 1.3003587942E-01 0.0000000000E+00 1.9261477742E-01 3.4275346410E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1780000000E+03 1.2820490361E-01 9.8006220678E-02 1.0823367773E-01 1.3050794693E-01 0.0000000000E+00 1.9156496425E-01 3.4348228681E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1790000000E+03 1.2793889335E-01 9.7453256885E-02 1.0890480277E-01 1.3098011072E-01 0.0000000000E+00 1.9051192805E-01 3.4421100823E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1800000000E+03 1.2767396214E-01 9.6898632451E-02 1.0957977598E-01 1.3145239862E-01 0.0000000000E+00 1.8945556747E-01 3.4493966335E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1810000000E+03 1.2741010459E-01 9.6342290119E-02 1.1025870049E-01 1.3192483908E-01 0.0000000000E+00 1.8839577801E-01 3.4566828771E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1820000000E+03 1.2714731519E-01 9.5784170811E-02 1.1094168347E-01 1.3239746125E-01 0.0000000000E+00 1.8733245187E-01 3.4639691741E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1830000000E+03 1.2688558826E-01 9.5224213543E-02 1.1162883633E-01 1.3287029500E-01 0.0000000000E+00 1.8626547775E-01 3.4712558912E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1840000000E+03 1.2662491798E-01 9.4662355332E-02 1.1232027495E-01 1.3334337090E-01 0.0000000000E+00 1.8519474074E-01 3.4785434010E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1850000000E+03 1.2636529835E-01 9.4098531103E-02 1.1301611988E-01 1.3381672030E-01 0.0000000000E+00 1.8412012216E-01 3.4858320821E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1860000000E+03 1.2610672320E-01 9.3532673585E-02 1.1371649660E-01 1.3429037534E-01 0.0000000000E+00 1.8304149931E-01 3.4931223197E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1870000000E+03 1.2584918617E-01 9.2964713201E-02 1.1442153579E-01 1.3476436896E-01 0.0000000000E+00 1.8195874535E-01 3.5004145054E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1880000000E+03 1.2559268067E-01 9.2394577958E-02 1.1513137359E-01 1.3523873496E-01 0.0000000000E+00 1.8087172908E-01 3.5077090375E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1890000000E+03 1.2533719991E-01 9.1822193312E-02 1.1584615192E-01 1.3571350803E-01 0.0000000000E+00 1.7978031467E-01 3.5150063216E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1900000000E+03 1.2508273689E-01 9.1247482049E-02 1.1656601877E-01 1.3618872375E-01 0.0000000000E+00 1.7868436151E-01 3.5223067703E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1910000000E+03 1.2482928433E-01 9.0670364130E-02 1.1729112859E-01 1.3666441869E-01 0.0000000000E+00 1.7758372388E-01 3.5296108038E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1920000000E+03 1.2457683469E-01 9.0090756552E-02 1.1802164261E-01 1.3714063039E-01 0.0000000000E+00 1.7647825074E-01 3.5369188502E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1930000000E+03 1.2432538015E-01 8.9508573175E-02 1.1875772925E-01 1.3761739743E-01 0.0000000000E+00 1.7536778542E-01 3.5442313456E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1940000000E+03 1.2407491260E-01 8.8923724556E-02 1.1949956458E-01 1.3809475948E-01 0.0000000000E+00 1.7425216533E-01 3.5515487345E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1950000000E+03 1.2382542358E-01 8.8336117756E-02 1.2024733274E-01 1.3857275731E-01 0.0000000000E+00 1.7313122162E-01 3.5588714699E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1960000000E+03 1.2357690430E-01 8.7745656142E-02 1.2100122644E-01 1.3905143289E-01 0.0000000000E+00 1.7200477881E-01 3.5662000142E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1970000000E+03 1.2332934558E-01 8.7152239171E-02 1.2176144751E-01 1.3953082940E-01 0.0000000000E+00 1.7087265447E-01 3.5735348386E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1980000000E+03 1.2308273785E-01 8.6555762155E-02 1.2252820749E-01 1.4001099132E-01 0.0000000000E+00 1.6973465874E-01 3.5808764245E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.1990000000E+03 1.2283707110E-01 8.5956116008E-02 1.2330172823E-01 1.4049196444E-01 0.0000000000E+00 1.6859059395E-01 3.5882252628E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2000000000E+03 1.2259233486E-01 8.5353186980E-02 1.2408224256E-01 1.4097379597E-01 0.0000000000E+00 1.6744025411E-01 3.5955818552E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2010000000E+03 1.2234851816E-01 8.4746856355E-02 1.2486999507E-01 1.4145653458E-01 0.0000000000E+00 1.6628342444E-01 3.6029467140E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2020000000E+03 1.2210560947E-01 8.4137000136E-02 1.2566524289E-01 1.4194023049E-01 0.0000000000E+00 1.6511988074E-01 3.6103203628E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2030000000E+03 1.2186359672E-01 8.3523488700E-02 1.2646825655E-01 1.4242493549E-01 0.0000000000E+00 1.6394938889E-01 3.6177033366E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2040000000E+03 1.2162246718E-01 8.2906186420E-02 1.2727932095E-01 1.4291070308E-01 0.0000000000E+00 1.6277170412E-01 3.6250961826E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2050000000E+03 1.2138220745E-01 8.2284951254E-02 1.2809873639E-01 1.4339758853E-01 0.0000000000E+00 1.6158657032E-01 3.6324994605E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2060000000E+03 1.2114280340E-01 8.1659634301E-02 1.2892681973E-01 1.4388564895E-01 0.0000000000E+00 1.6039371932E-01 3.6399137429E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2070000000E+03 1.2090424012E-01 8.1030079314E-02 1.2976390560E-01 1.4437494340E-01 0.0000000000E+00 1.5919286997E-01 3.6473396159E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2080000000E+03 1.2066650185E-01 8.0396122161E-02 1.3061034780E-01 1.4486553299E-01 0.0000000000E+00 1.5798372728E-01 3.6547776793E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2090000000E+03 1.2042957187E-01 7.9757590246E-02 1.3146652077E-01 1.4535748095E-01 0.0000000000E+00 1.5676598139E-01 3.6622285477E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2100000000E+03 1.2019343251E-01 7.9114301862E-02 1.3233282131E-01 1.4585085280E-01 0.0000000000E+00 1.5553930649E-01 3.6696928504E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2110000000E+03 1.1995806497E-01 7.8466065485E-02 1.3320967035E-01 1.4634571639E-01 0.0000000000E+00 1.5430335959E-01 3.6771712323E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2120000000E+03 1.1972344929E-01 7.7812678992E-02 1.3409751501E-01 1.4684214210E-01 0.0000000000E+00 1.5305777918E-01 3.6846643543E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2130000000E+03 1.1948838299E-01 7.7153166064E-02 1.3499549629E-01 1.4733874630E-01 0.0000000000E+00 1.5181056899E-01 3.6921363936E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2140000000E+03 1.1925516409E-01 7.6488804402E-02 1.3590673045E-01 1.4783845819E-01 0.0000000000E+00 1.5054488279E-01 3.6996596007E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2150000000E+03 1.1902262618E-01 7.5818612158E-02 1.3683047817E-01 1.4833995531E-01 0.0000000000E+00 1.4926837503E-01 3.7071995316E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2160000000E+03 1.1879074320E-01 7.5142335051E-02 1.3776731603E-01 1.4884331887E-01 0.0000000000E+00 1.4798059619E-01 3.7147569065E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2170000000E+03 1.1855948731E-01 7.4459702800E-02 1.3871786090E-01 1.4934863322E-01 0.0000000000E+00 1.4668106942E-01 3.7223324635E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2180000000E+03 1.1832882866E-01 7.3770427633E-02 1.3968277376E-01 1.4985598598E-01 0.0000000000E+00 1.4536928814E-01 3.7299269583E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2190000000E+03 1.1809873527E-01 7.3074202629E-02 1.4066276420E-01 1.5036546817E-01 0.0000000000E+00 1.4404471327E-01 3.7375411647E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2200000000E+03 1.1786289713E-01 7.2366846608E-02 1.4165105298E-01 1.5086914121E-01 0.0000000000E+00 1.4269917211E-01 3.7455088996E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2210000000E+03 1.1763353977E-01 7.1655569286E-02 1.4266312772E-01 1.5138275461E-01 0.0000000000E+00 1.4134695740E-01 3.7531805121E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2220000000E+03 1.1740461262E-01 7.0936275123E-02 1.4369271573E-01 1.5189875657E-01 0.0000000000E+00 1.3998008206E-01 3.7608755789E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2230000000E+03 1.1720432352E-01 7.0210404369E-02 1.4474457968E-01 1.5242125726E-01 0.0000000000E+00 1.3855001262E-01 3.7686942254E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2240000000E+03 1.1689795433E-01 6.9480169954E-02 1.4582552569E-01 1.5295636616E-01 0.0000000000E+00 1.3716144690E-01 3.7767853696E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2250000000E+03 1.1666727959E-01 6.8734613613E-02 1.4691479757E-01 1.5348120915E-01 0.0000000000E+00 1.3574385915E-01 3.7845824094E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2260000000E+03 1.1643655146E-01 6.7979243589E-02 1.4802604104E-01 1.5400897263E-01 0.0000000000E+00 1.3430821142E-01 3.7924097987E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2270000000E+03 1.1623795542E-01 6.7216086064E-02 1.4920205916E-01 1.5458272602E-01 0.0000000000E+00 1.3289042877E-01 3.7987074456E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2280000000E+03 1.1600875585E-01 6.6439330188E-02 1.5036439332E-01 1.5511957584E-01 0.0000000000E+00 1.3141748602E-01 3.8065045878E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2290000000E+03 1.1577936730E-01 6.5650933986E-02 1.5155352586E-01 1.5566006964E-01 0.0000000000E+00 1.2992343232E-01 3.8143267090E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2300000000E+03 1.1554967422E-01 6.4850173415E-02 1.5277132239E-01 1.5620440328E-01 0.0000000000E+00 1.2840700614E-01 3.8221742056E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2310000000E+03 1.1531954661E-01 6.4036251230E-02 1.5401985667E-01 1.5675278796E-01 0.0000000000E+00 1.2686682168E-01 3.8300473585E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2320000000E+03 1.1508883753E-01 6.3208285969E-02 1.5530144408E-01 1.5730545247E-01 0.0000000000E+00 1.2530135048E-01 3.8379462947E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2330000000E+03 1.1485738007E-01 6.2365298680E-02 1.5661868235E-01 1.5786264585E-01 0.0000000000E+00 1.2370889941E-01 3.8458709363E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2340000000E+03 1.1465446113E-01 6.1522014000E-02 1.5787121393E-01 1.5835213053E-01 0.0000000000E+00 1.2211898057E-01 3.8548119983E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2350000000E+03 1.1442469412E-01 6.0646627931E-02 1.5926003132E-01 1.5891280067E-01 0.0000000000E+00 1.2046881351E-01 3.8628703245E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2360000000E+03 1.1418574484E-01 5.9749091813E-02 1.6073362968E-01 1.5946836188E-01 0.0000000000E+00 1.1878984582E-01 3.8707332596E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2370000000E+03 1.1394698088E-01 5.8832386509E-02 1.6221233499E-01 1.6007370538E-01 0.0000000000E+00 1.1706657186E-01 3.8786802038E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2380000000E+03 1.1371110230E-01 5.7896010044E-02 1.6375103886E-01 1.6065113304E-01 0.0000000000E+00 1.1530940996E-01 3.8868130580E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2390000000E+03 1.1341836254E-01 5.6938446934E-02 1.6535699033E-01 1.6124179822E-01 0.0000000000E+00 1.1346414449E-01 3.8958025748E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2400000000E+03 1.1317190586E-01 5.5952059980E-02 1.6702159025E-01 1.6183113606E-01 0.0000000000E+00 1.1161366518E-01 3.9040964266E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2410000000E+03 1.1295659079E-01 5.4937353907E-02 1.6878943891E-01 1.6247698011E-01 0.0000000000E+00 1.0974574143E-01 3.9109389485E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2420000000E+03 1.1270444529E-01 5.3888635947E-02 1.7061261647E-01 1.6309684256E-01 0.0000000000E+00 1.0778888823E-01 3.9190857151E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2430000000E+03 1.1244643119E-01 5.2802658593E-02 1.7252767777E-01 1.6371030740E-01 0.0000000000E+00 1.0579571627E-01 3.9271720878E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2440000000E+03 1.1220058402E-01 5.1684296695E-02 1.7444037532E-01 1.6436059689E-01 0.0000000000E+00 1.0372206748E-01 3.9359207960E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2450000000E+03 1.1194592767E-01 5.0517854436E-02 1.7664203121E-01 1.6488753436E-01 0.0000000000E+00 1.0156546754E-01 3.9444118478E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2460000000E+03 1.1166742053E-01 4.9289701655E-02 1.7892297869E-01 1.6555457531E-01 0.0000000000E+00 9.9314457768E-02 3.9525086605E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2470000000E+03 1.1132846767E-01 4.8007054597E-02 1.8139431241E-01 1.6622395284E-01 0.0000000000E+00 9.6910421965E-02 3.9613579052E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2480000000E+03 1.1206490790E-01 4.6540952094E-02 1.8374454890E-01 1.6659903824E-01 0.0000000000E+00 9.4988247504E-02 3.9606230537E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2490000000E+03 1.1216797813E-01 4.5216822194E-02 1.8580361880E-01 1.6648343797E-01 0.0000000000E+00 9.1147949451E-02 3.9918019346E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2500000000E+03 1.0952664957E-01 4.3248122322E-02 1.8896158583E-01 1.6690144706E-01 0.0000000000E+00 8.8167709938E-02 4.0319448528E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2510000000E+03 1.0938994883E-01 4.1621984511E-02 1.9623529315E-01 1.7024277329E-01 0.0000000000E+00 8.5252470300E-02 3.9725752992E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2520000000E+03 1.0905478543E-01 4.0076970667E-02 1.9747383937E-01 1.6882868617E-01 0.0000000000E+00 8.1824698242E-02 4.0274102012E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2530000000E+03 1.1009854224E-01 3.7475395219E-02 2.0384218369E-01 1.6999328417E-01 0.0000000000E+00 7.8732744806E-02 3.9985784987E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2540000000E+03 1.0773789021E-01 3.4613927786E-02 2.1183603321E-01 1.7014329829E-01 0.0000000000E+00 7.2409937802E-02 4.0325891271E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2550000000E+03 3.0805002381E-02 8.8351270769E-02 1.8379545543E-03 4.7303647118E-03 0.0000000000E+00 1.0052302841E-01 3.4255274068E-03 7.7032685177E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2560000000E+03 1.6254586531E-02 4.6664686238E-02 9.7292162948E-04 2.5033987437E-03 0.0000000000E+00 5.3061886082E-02 1.8113790221E-03 8.7873114175E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2570000000E+03 1.2527035213E-02 3.5998330027E-02 7.5220940741E-04 1.9350068355E-03 0.0000000000E+00 4.0908784364E-02 1.3989624237E-03 9.0647967173E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2580000000E+03 1.0587408379E-02 3.0454125514E-02 6.3777694042E-04 1.6402248242E-03 0.0000000000E+00 3.4587449660E-02 1.1848650879E-03 9.2090814959E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2590000000E+03 9.3434666335E-03 2.6902194960E-02 5.6464574626E-04 1.4517796423E-03 0.0000000000E+00 3.0534906154E-02 1.0478663930E-03 9.3015514047E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2600000000E+03 8.4567398967E-03 2.4372869969E-02 5.1269619248E-04 1.3178744909E-03 0.0000000000E+00 2.7647143948E-02 9.5042233629E-04 9.3674225317E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2610000000E+03 7.7825529666E-03 2.2451772619E-02 4.7333493502E-04 1.2163850586E-03 0.0000000000E+00 2.5452310201E-02 8.7649348588E-04 9.4174715073E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2620000000E+03 7.2471272753E-03 2.0927634330E-02 4.4218296867E-04 1.1360365967E-03 0.0000000000E+00 2.3709800655E-02 8.1790451642E-04 9.4571931366E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2630000000E+03 6.8083050504E-03 1.9679761050E-02 4.1673992194E-04 1.0703909810E-03 0.0000000000E+00 2.2282144125E-02 7.6998630842E-04 9.4897267256E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2640000000E+03 6.4399888714E-03 1.8633454604E-02 3.9545908619E-04 1.0154654310E-03 0.0000000000E+00 2.1084247841E-02 7.2984992093E-04 9.5170153425E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2650000000E+03 6.1250305261E-03 1.7739642762E-02 3.7732487962E-04 9.6864468125E-04 0.0000000000E+00 2.0060203671E-02 6.9559801815E-04 9.5403355546E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2660000000E+03 5.8516288367E-03 1.6964562076E-02 3.6163889798E-04 9.2813014861E-04 0.0000000000E+00 1.9171539820E-02 6.6592552636E-04 9.5605657469E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2670000000E+03 5.6113565914E-03 1.6284107399E-02 3.4790277287E-04 8.9263832945E-04 0.0000000000E+00 1.8390786084E-02 6.3990095650E-04 9.5783330787E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2680000000E+03 5.3980111460E-03 1.5680540641E-02 3.3574995889E-04 8.6122516873E-04 0.0000000000E+00 1.7697725513E-02 6.1683904991E-04 9.5940990852E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2690000000E+03 5.2069105969E-03 1.5140475641E-02 3.2490398073E-04 8.3317855318E-04 0.0000000000E+00 1.7077099255E-02 5.9622281510E-04 9.6082120916E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2700000000E+03 5.0344446325E-03 1.4653592356E-02 3.1515179892E-04 8.0794973072E-04 0.0000000000E+00 1.6517141966E-02 5.7765378864E-04 9.6209406573E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2710000000E+03 4.8777777665E-03 1.4211787398E-02 3.0632621877E-04 7.8510801387E-04 0.0000000000E+00 1.6008614158E-02 5.6081918003E-04 9.6324956726E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2720000000E+03 4.7346473452E-03 1.3808595909E-02 2.9829392185E-04 7.6430996007E-04 0.0000000000E+00 1.5544143602E-02 5.4546951502E-04 9.6430453975E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2730000000E+03 4.6032224868E-03 1.3438787883E-02 2.9094711105E-04 7.4527785670E-04 0.0000000000E+00 1.5117765423E-02 5.3140302710E-04 9.6527259621E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2740000000E+03 4.4820033378E-03 1.3098079905E-02 2.8419754597E-04 7.2778436106E-04 0.0000000000E+00 1.4724593657E-02 5.1845451317E-04 9.6616488668E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2750000000E+03 4.3697476868E-03 1.2782925180E-02 2.7797219977E-04 7.1164131546E-04 0.0000000000E+00 1.4360582012E-02 5.0648721766E-04 9.6699064439E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2760000000E+03 4.2654165613E-03 1.2490357910E-02 2.7221004068E-04 6.9669145858E-04 0.0000000000E+00 1.4022346521E-02 4.9538681771E-04 9.6775759069E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2770000000E+03 4.1681332577E-03 1.2217876095E-02 2.6685960919E-04 6.8280218570E-04 0.0000000000E+00 1.3707031994E-02 4.8505689462E-04 9.6847223996E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2780000000E+03 4.0771520499E-03 1.1963352049E-02 2.6187716833E-04 6.6986078479E-04 0.0000000000E+00 1.3412210018E-02 4.7541547618E-04 9.6914013245E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2790000000E+03 3.9918339821E-03 1.1724963164E-02 2.5722527327E-04 6.5777075235E-04 0.0000000000E+00 1.3135800060E-02 4.6639236243E-04 9.6976601441E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2800000000E+03 3.9116279236E-03 1.1501137747E-02 2.5287165233E-04 6.4644891131E-04 0.0000000000E+00 1.2876007720E-02 4.5792703336E-04 9.7035397901E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2810000000E+03 3.8360555840E-03 1.1290512176E-02 2.4878832214E-04 6.3582313208E-04 0.0000000000E+00 1.2631275893E-02 4.4996699437E-04 9.7090757790E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2820000000E+03 3.7646995444E-03 1.1091896683E-02 2.4495088133E-04 6.2583051305E-04 0.0000000000E+00 1.2400245767E-02 4.4246645518E-04 9.7142991016E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2830000000E+03 3.6971936123E-03 1.0904247787E-02 2.4133794148E-04 6.1641591491E-04 0.0000000000E+00 1.2181725390E-02 4.3538526549E-04 9.7192369409E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2840000000E+03 3.6332149847E-03 1.0726645897E-02 2.3793066492E-04 6.0753077007E-04 0.0000000000E+00 1.1974664133E-02 4.2868805038E-04 9.7239132550E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2850000000E+03 3.5724778308E-03 1.0558276974E-02 2.3471238648E-04 5.9913210823E-04 0.0000000000E+00 1.1778131780E-02 4.2234350257E-04 9.7283492542E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2860000000E+03 3.5147280007E-03 1.0398417407E-02 2.3166830166E-04 5.9118175313E-04 0.0000000000E+00 1.1591301289E-02 4.1632379896E-04 9.7325637945E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2870000000E+03 3.4597386328E-03 1.0246421471E-02 2.2878520790E-04 5.8364565602E-04 0.0000000000E+00 1.1413434479E-02 4.1060411649E-04 9.7365737044E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2880000000E+03 3.4073064847E-03 1.0101710843E-02 2.2605128859E-04 5.7649333916E-04 0.0000000000E+00 1.1243870076E-02 4.0516222779E-04 9.7403940574E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2890000000E+03 3.3572488515E-03 9.9637657977E-03 2.2345593165E-04 5.6969742849E-04 0.0000000000E+00 1.1082013676E-02 3.9997816163E-04 9.7440384015E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2900000000E+03 3.3094009622E-03 9.8321177743E-03 2.2098957638E-04 5.6323325905E-04 0.0000000000E+00 1.0927329262E-02 3.9503391625E-04 9.7475189525E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2910000000E+03 3.2636137699E-03 9.7063430661E-03 2.1864358351E-04 5.5707854016E-04 0.0000000000E+00 1.0779332004E-02 3.9031321596E-04 9.7508467582E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2920000000E+03 3.2197520661E-03 9.5860574370E-03 2.1641012436E-04 5.5121306983E-04 0.0000000000E+00 1.0637582122E-02 3.8580130364E-04 9.7540318388E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2930000000E+03 3.1776928657E-03 9.4709115097E-03 2.1428208596E-04 5.4561849025E-04 0.0000000000E+00 1.0501679619E-02 3.8148476296E-04 9.7570833067E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2940000000E+03 3.1373240166E-03 9.3605867976E-03 2.1225298933E-04 5.4027807737E-04 0.0000000000E+00 1.0371259757E-02 3.7735136544E-04 9.7600094700E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2950000000E+03 3.0985429982E-03 9.2547922765E-03 2.1031691905E-04 5.3517655920E-04 0.0000000000E+00 1.0245989146E-02 3.7338993833E-04 9.7628179216E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2960000000E+03 3.0612558798E-03 9.1532614111E-03 2.0846846205E-04 5.3029995822E-04 0.0000000000E+00 1.0125562343E-02 3.6959025003E-04 9.7655156170E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2970000000E+03 3.0253764133E-03 9.0557495670E-03 2.0670265442E-04 5.2563545435E-04 0.0000000000E+00 1.0009698911E-02 3.6594291042E-04 9.7681089409E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2980000000E+03 2.9908252414E-03 8.9620317509E-03 2.0501493502E-04 5.2117126518E-04 0.0000000000E+00 9.8981408254E-03 3.6243928376E-04 9.7706037670E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.2990000000E+03 2.9575292023E-03 8.8719006292E-03 2.0340110469E-04 5.1689654115E-04 0.0000000000E+00 9.7906502238E-03 3.5907141242E-04 9.7730055089E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3000000000E+03 2.9254207201E-03 8.7851647873E-03 2.0185729058E-04 5.1280127333E-04 0.0000000000E+00 9.6870074120E-03 3.5583194984E-04 9.7753191657E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3010000000E+03 2.8944372662E-03 8.7016471944E-03 2.0037991459E-04 5.0887621228E-04 0.0000000000E+00 9.5870091139E-03 3.5271410141E-04 9.7775493620E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3020000000E+03 2.8645208828E-03 8.6211838464E-03 1.9896566553E-04 5.0511279617E-04 0.0000000000E+00 9.4904669207E-03 3.4971157220E-04 9.7797003832E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3030000000E+03 2.8356177614E-03 8.5436225625E-03 1.9761147442E-04 5.0150308718E-04 0.0000000000E+00 9.3972059171E-03 3.4681852067E-04 9.7817762068E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3040000000E+03 2.8076778673E-03 8.4688219152E-03 1.9631449258E-04 4.9803971497E-04 0.0000000000E+00 9.3070634597E-03 3.4402951749E-04 9.7837805303E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3050000000E+03 2.7806546048E-03 8.3966502782E-03 1.9507207207E-04 4.9471582628E-04 0.0000000000E+00 9.2198880880E-03 3.4133950884E-04 9.7857167962E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3060000000E+03 2.7545045190E-03 8.3269849738E-03 1.9388174825E-04 4.9152503996E-04 0.0000000000E+00 9.1355385516E-03 3.3874378366E-04 9.7875882138E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3070000000E+03 2.7291870278E-03 8.2597115118E-03 1.9274122416E-04 4.8846140673E-04 0.0000000000E+00 9.0538829398E-03 3.3623794434E-04 9.7893977795E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3080000000E+03 2.7046641819E-03 8.1947229050E-03 1.9164835654E-04 4.8551937304E-04 0.0000000000E+00 8.9747978995E-03 3.3381788035E-04 9.7911482940E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3090000000E+03 2.6809004487E-03 8.1319190546E-03 1.9060114324E-04 4.8269374866E-04 0.0000000000E+00 8.8981679328E-03 3.3147974467E-04 9.7928423793E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3100000000E+03 2.6578625179E-03 8.0712061960E-03 1.8959771186E-04 4.7997967743E-04 0.0000000000E+00 8.8238847634E-03 3.2921993239E-04 9.7944824920E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3110000000E+03 2.6355191259E-03 8.0124963991E-03 1.8863630957E-04 4.7737261090E-04 0.0000000000E+00 8.7518467648E-03 3.2703506151E-04 9.7960709373E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3120000000E+03 2.6138408965E-03 7.9557071157E-03 1.8771529384E-04 4.7486828448E-04 0.0000000000E+00 8.6819584430E-03 3.2492195555E-04 9.7976098801E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3130000000E+03 2.5928001970E-03 7.9007607700E-03 1.8683312407E-04 4.7246269586E-04 0.0000000000E+00 8.6141299678E-03 3.2287762777E-04 9.7991013562E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3140000000E+03 2.5723710074E-03 7.8475843867E-03 1.8598835403E-04 4.7015208543E-04 0.0000000000E+00 8.5482767471E-03 3.2089926688E-04 9.8005472815E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3150000000E+03 2.5525288018E-03 7.7961092528E-03 1.8517962493E-04 4.6793291845E-04 0.0000000000E+00 8.4843190400E-03 3.1898422398E-04 9.8019494614E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3160000000E+03 2.5332504394E-03 7.7462706099E-03 1.8440565918E-04 4.6580186891E-04 0.0000000000E+00 8.4221816042E-03 3.1713000079E-04 9.8033095982E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3170000000E+03 2.5145140662E-03 7.6980073734E-03 1.8366525463E-04 4.6375580472E-04 0.0000000000E+00 8.3617933744E-03 3.1533423878E-04 9.8046292989E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3180000000E+03 2.4962990246E-03 7.6512618761E-03 1.8295727940E-04 4.6179177426E-04 0.0000000000E+00 8.3030871684E-03 3.1359470936E-04 9.8059100817E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3190000000E+03 2.4785857707E-03 7.6059796339E-03 1.8228066708E-04 4.5990699407E-04 0.0000000000E+00 8.2459994184E-03 3.1190930478E-04 9.8071533821E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3200000000E+03 2.4613557984E-03 7.5621091307E-03 1.8163441238E-04 4.5809883755E-04 0.0000000000E+00 8.1904699241E-03 3.1027602991E-04 9.8083605587E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3210000000E+03 2.4445915702E-03 7.5196016217E-03 1.8101756714E-04 4.5636482467E-04 0.0000000000E+00 8.1364416273E-03 3.0869299465E-04 9.8095328979E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3220000000E+03 2.4282764533E-03 7.4784109525E-03 1.8042923664E-04 4.5470261246E-04 0.0000000000E+00 8.0838604036E-03 3.0715840693E-04 9.8106716193E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3230000000E+03 2.4123946609E-03 7.4384933924E-03 1.7986857627E-04 4.5310998631E-04 0.0000000000E+00 8.0326748712E-03 3.0567056632E-04 9.8117778795E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3240000000E+03 2.3969311977E-03 7.3998074821E-03 1.7933478841E-04 4.5158485198E-04 0.0000000000E+00 7.9828362153E-03 3.0422785810E-04 9.8128527761E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3250000000E+03 2.3818718106E-03 7.3623138919E-03 1.7882711959E-04 4.5012522821E-04 0.0000000000E+00 7.9342980250E-03 3.0282874784E-04 9.8138973518E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3260000000E+03 2.3672029421E-03 7.3259752920E-03 1.7834485788E-04 4.4872923995E-04 0.0000000000E+00 7.8870161438E-03 3.0147177637E-04 9.8149125975E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3270000000E+03 2.3529116880E-03 7.2907562321E-03 1.7788733045E-04 4.4739511209E-04 0.0000000000E+00 7.8409485308E-03 3.0015555510E-04 9.8158994555E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3280000000E+03 2.3389857580E-03 7.2566230305E-03 1.7745390138E-04 4.4612116365E-04 0.0000000000E+00 7.7960551321E-03 2.9887876176E-04 9.8168588225E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3290000000E+03 2.3254134389E-03 7.2235436711E-03 1.7704396957E-04 4.4490580248E-04 0.0000000000E+00 7.7522977621E-03 2.9764013640E-04 9.8177915522E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3300000000E+03 2.3121835611E-03 7.1914877086E-03 1.7665696685E-04 4.4374752032E-04 0.0000000000E+00 7.7096399933E-03 2.9643847766E-04 9.8186984577E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3310000000E+03 2.2992854667E-03 7.1604261797E-03 1.7629235622E-04 4.4264488819E-04 0.0000000000E+00 7.6680470535E-03 2.9527263942E-04 9.8195803142E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3320000000E+03 2.2867089808E-03 7.1303315217E-03 1.7594963025E-04 4.4159655220E-04 0.0000000000E+00 7.6274857307E-03 2.9414152753E-04 9.8204378606E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3330000000E+03 2.2744443839E-03 7.1011774966E-03 1.7562830955E-04 4.4060122963E-04 0.0000000000E+00 7.5879242849E-03 2.9304409690E-04 9.8212718020E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3340000000E+03 2.2624823868E-03 7.0729391199E-03 1.7532794140E-04 4.3965770531E-04 0.0000000000E+00 7.5493323650E-03 2.9197934873E-04 9.8220828113E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3350000000E+03 2.2508141070E-03 7.0455925960E-03 1.7504809845E-04 4.3876482821E-04 0.0000000000E+00 7.5116809325E-03 2.9094632790E-04 9.8228715311E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3360000000E+03 2.2394310468E-03 7.0191152563E-03 1.7478837756E-04 4.3792150838E-04 0.0000000000E+00 7.4749421892E-03 2.8994412063E-04 9.8236385750E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3370000000E+03 2.2283250726E-03 6.9934855028E-03 1.7454839866E-04 4.3712671406E-04 0.0000000000E+00 7.4390895107E-03 2.8897185221E-04 9.8243845295E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3380000000E+03 2.2174883958E-03 6.9686827554E-03 1.7432780377E-04 4.3637946895E-04 0.0000000000E+00 7.4040973837E-03 2.8802868490E-04 9.8251099551E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3390000000E+03 2.2069135551E-03 6.9446874025E-03 1.7412625605E-04 4.3567884979E-04 0.0000000000E+00 7.3699413471E-03 2.8711381598E-04 9.8258153877E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3400000000E+03 2.1965933993E-03 6.9214807554E-03 1.7394343893E-04 4.3502398401E-04 0.0000000000E+00 7.3365979376E-03 2.8622647594E-04 9.8265013401E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3410000000E+03 2.1865210720E-03 6.8990450052E-03 1.7377905531E-04 4.3441404766E-04 0.0000000000E+00 7.3040446382E-03 2.8536592674E-04 9.8271683025E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3420000000E+03 2.1766899969E-03 6.8773631836E-03 1.7363282682E-04 4.3384826336E-04 0.0000000000E+00 7.2722598300E-03 2.8453146019E-04 9.8278167444E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3430000000E+03 2.1670938637E-03 6.8564191254E-03 1.7350449316E-04 4.3332589858E-04 0.0000000000E+00 7.2412227471E-03 2.8372239649E-04 9.8284471148E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3440000000E+03 2.1577266154E-03 6.8361974342E-03 1.7339381147E-04 4.3284626387E-04 0.0000000000E+00 7.2109134340E-03 2.8293808277E-04 9.8290598436E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3450000000E+03 2.1485824363E-03 6.8166834502E-03 1.7330055575E-04 4.3240871136E-04 0.0000000000E+00 7.1813127060E-03 2.8217789178E-04 9.8296553425E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3460000000E+03 2.1396557403E-03 6.7978632206E-03 1.7322451635E-04 4.3201263335E-04 0.0000000000E+00 7.1524021116E-03 2.8144122063E-04 9.8302340056E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3470000000E+03 2.1309411605E-03 6.7797234715E-03 1.7316549952E-04 4.3165746097E-04 0.0000000000E+00 7.1241638971E-03 2.8072748961E-04 9.8307962102E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3480000000E+03 2.1224335390E-03 6.7622515819E-03 1.7312332696E-04 4.3134266299E-04 0.0000000000E+00 7.0965809736E-03 2.8003614111E-04 9.8313423177E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3490000000E+03 2.1141279173E-03 6.7454355605E-03 1.7309783544E-04 4.3106774476E-04 0.0000000000E+00 7.0696368853E-03 2.7936663854E-04 9.8318726742E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3500000000E+03 2.1060195277E-03 6.7292640227E-03 1.7308887647E-04 4.3083224722E-04 0.0000000000E+00 7.0433157807E-03 2.7871846537E-04 9.8323876108E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3510000000E+03 2.0981037848E-03 6.7137261706E-03 1.7309631602E-04 4.3063574601E-04 0.0000000000E+00 7.0176023840E-03 2.7809112420E-04 9.8328874447E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3520000000E+03 2.0903762777E-03 6.6988117738E-03 1.7312003421E-04 4.3047785068E-04 0.0000000000E+00 6.9924819690E-03 2.7748413584E-04 9.8333724796E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3530000000E+03 2.0828327623E-03 6.6845111524E-03 1.7315992515E-04 4.3035820398E-04 0.0000000000E+00 6.9679403348E-03 2.7689703858E-04 9.8338430058E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3540000000E+03 2.0754691547E-03 6.6708151604E-03 1.7321589671E-04 4.3027648129E-04 0.0000000000E+00 6.9439637813E-03 2.7632938731E-04 9.8342993014E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3550000000E+03 2.0682815244E-03 6.6577151720E-03 1.7328787041E-04 4.3023239008E-04 0.0000000000E+00 6.9205390882E-03 2.7578075282E-04 9.8347416320E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3560000000E+03 2.0612660882E-03 6.6452030676E-03 1.7337578130E-04 4.3022566946E-04 0.0000000000E+00 6.8976534928E-03 2.7525072111E-04 9.8351702518E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3570000000E+03 2.0544192043E-03 6.6332712225E-03 1.7347957788E-04 4.3025608986E-04 0.0000000000E+00 6.8752946710E-03 2.7473889272E-04 9.8355854034E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3580000000E+03 2.0477373669E-03 6.6219124962E-03 1.7359922207E-04 4.3032345274E-04 0.0000000000E+00 6.8534507179E-03 2.7424488209E-04 9.8359873186E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3590000000E+03 2.0412172008E-03 6.6111202229E-03 1.7373468923E-04 4.3042759046E-04 0.0000000000E+00 6.8321101303E-03 2.7376831698E-04 9.8363762185E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3600000000E+03 2.0348554570E-03 6.6008882034E-03 1.7388596819E-04 4.3056836612E-04 0.0000000000E+00 6.8112617892E-03 2.7330883789E-04 9.8367523138E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3610000000E+03 2.0286490076E-03 6.5912106987E-03 1.7405306134E-04 4.3074567362E-04 0.0000000000E+00 6.7908949444E-03 2.7286609756E-04 9.8371158052E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3620000000E+03 2.0225948421E-03 6.5820824236E-03 1.7423598473E-04 4.3095943770E-04 0.0000000000E+00 6.7709991987E-03 2.7243976040E-04 9.8374668835E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3630000000E+03 2.0166900628E-03 6.5734985430E-03 1.7443476828E-04 4.3120961415E-04 0.0000000000E+00 6.7515644935E-03 2.7202950207E-04 9.8378057302E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3640000000E+03 2.0109318814E-03 6.5654546681E-03 1.7464945592E-04 4.3149619005E-04 0.0000000000E+00 6.7325810951E-03 2.7163500899E-04 9.8381325170E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3650000000E+03 2.0053176152E-03 6.5579468547E-03 1.7488010592E-04 4.3181918414E-04 0.0000000000E+00 6.7140395813E-03 2.7125597790E-04 9.8384474068E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3660000000E+03 1.9998446844E-03 6.5509716027E-03 1.7512679112E-04 4.3217864731E-04 0.0000000000E+00 6.6959308294E-03 2.7089211546E-04 9.8387505533E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3670000000E+03 1.9945106081E-03 6.5445258565E-03 1.7538959933E-04 4.3257466316E-04 0.0000000000E+00 6.6782460036E-03 2.7054313783E-04 9.8390421013E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3680000000E+03 1.9893130025E-03 6.5386070069E-03 1.7566863373E-04 4.3300734869E-04 0.0000000000E+00 6.6609765443E-03 2.7020877034E-04 9.8393221869E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3690000000E+03 1.9842495772E-03 6.5332128948E-03 1.7596401329E-04 4.3347685509E-04 0.0000000000E+00 6.6441141569E-03 2.6988874707E-04 9.8395909376E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3700000000E+03 1.9793181340E-03 6.5283418158E-03 1.7627587335E-04 4.3398336874E-04 0.0000000000E+00 6.6276508018E-03 2.6958281055E-04 9.8398484720E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3710000000E+03 1.9745165634E-03 6.5239925267E-03 1.7660436618E-04 4.3452711221E-04 0.0000000000E+00 6.6115786841E-03 2.6929071142E-04 9.8400949004E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3720000000E+03 1.9698428438E-03 6.5201642537E-03 1.7694966165E-04 4.3510834551E-04 0.0000000000E+00 6.5958902447E-03 2.6901220810E-04 9.8403303244E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3730000000E+03 1.9652950388E-03 6.5168567022E-03 1.7731194797E-04 4.3572736751E-04 0.0000000000E+00 6.5805781509E-03 2.6874706654E-04 9.8405548373E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3740000000E+03 1.9608712961E-03 6.5140700686E-03 1.7769143253E-04 4.3638451745E-04 0.0000000000E+00 6.5656352880E-03 2.6849505988E-04 9.8407685234E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3750000000E+03 1.9565698461E-03 6.5118050540E-03 1.7808834280E-04 4.3708017672E-04 0.0000000000E+00 6.5510547512E-03 2.6825596819E-04 9.8409714586E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3760000000E+03 1.9523890005E-03 6.5100628801E-03 1.7850292739E-04 4.3781477081E-04 0.0000000000E+00 6.5368298376E-03 2.6802957824E-04 9.8411637101E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3770000000E+03 1.9483271516E-03 6.5088453080E-03 1.7893545714E-04 4.3858877150E-04 0.0000000000E+00 6.5229540385E-03 2.6781568321E-04 9.8413453359E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3780000000E+03 1.9443827714E-03 6.5081546592E-03 1.7938622644E-04 4.3940269934E-04 0.0000000000E+00 6.5094210324E-03 2.6761408246E-04 9.8415163853E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3790000000E+03 1.9405544113E-03 6.5079938394E-03 1.7985555461E-04 4.4025712632E-04 0.0000000000E+00 6.4962246780E-03 2.6742458131E-04 9.8416768981E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3800000000E+03 1.9368407018E-03 6.5083663660E-03 1.8034378745E-04 4.4115267899E-04 0.0000000000E+00 6.4833590076E-03 2.6724699080E-04 9.8418269047E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3810000000E+03 1.9332403526E-03 6.5092763989E-03 1.8085129902E-04 4.4209004179E-04 0.0000000000E+00 6.4708182202E-03 2.6708112749E-04 9.8419664256E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3820000000E+03 1.9297521526E-03 6.5107287753E-03 1.8137849354E-04 4.4306996090E-04 0.0000000000E+00 6.4585966762E-03 2.6692681323E-04 9.8420954713E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3830000000E+03 1.9263749710E-03 6.5127290493E-03 1.8192580757E-04 4.4409324847E-04 0.0000000000E+00 6.4466888904E-03 2.6678387499E-04 9.8422140416E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3840000000E+03 1.9231077581E-03 6.5152835361E-03 1.8249371244E-04 4.4516078736E-04 0.0000000000E+00 6.4350895270E-03 2.6665214464E-04 9.8423221253E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3850000000E+03 1.9199495463E-03 6.5183993626E-03 1.8308271690E-04 4.4627353645E-04 0.0000000000E+00 6.4237933938E-03 2.6653145877E-04 9.8424196999E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3860000000E+03 1.9168994525E-03 6.5220845236E-03 1.8369337017E-04 4.4743253663E-04 0.0000000000E+00 6.4127954366E-03 2.6642165851E-04 9.8425067302E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3870000000E+03 1.9139566795E-03 6.5263479463E-03 1.8432626538E-04 4.4863891752E-04 0.0000000000E+00 6.4020907342E-03 2.6632258935E-04 9.8425831687E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3880000000E+03 1.9111205193E-03 6.5311995627E-03 1.8498204331E-04 4.4989390501E-04 0.0000000000E+00 6.3916744930E-03 2.6623410096E-04 9.8426489538E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3890000000E+03 1.9083903563E-03 6.5366503925E-03 1.8566139676E-04 4.5119882983E-04 0.0000000000E+00 6.3815420422E-03 2.6615604701E-04 9.8427040094E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3900000000E+03 1.9057656707E-03 6.5427126362E-03 1.8636507544E-04 4.5255513724E-04 0.0000000000E+00 6.3716888288E-03 2.6608828502E-04 9.8427482437E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3910000000E+03 1.9032460439E-03 6.5493997824E-03 1.8709389149E-04 4.5396439803E-04 0.0000000000E+00 6.3621104127E-03 2.6603067617E-04 9.8427815480E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3920000000E+03 1.9008311634E-03 6.5567267301E-03 1.8784872584E-04 4.5542832113E-04 0.0000000000E+00 6.3528024620E-03 2.6598308515E-04 9.8428037951E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3930000000E+03 1.8985208297E-03 6.5647099287E-03 1.8863053542E-04 4.5694876789E-04 0.0000000000E+00 6.3437607480E-03 2.6594537998E-04 9.8428148381E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3940000000E+03 1.8963149640E-03 6.5733675395E-03 1.8944036148E-04 4.5852776867E-04 0.0000000000E+00 6.3349811405E-03 2.6591743183E-04 9.8428145079E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3950000000E+03 1.8942136170E-03 6.5827196224E-03 1.9027933915E-04 4.6016754189E-04 0.0000000000E+00 6.3264596033E-03 2.6589911486E-04 9.8428026116E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3960000000E+03 1.8922169800E-03 6.5927883528E-03 1.9114870859E-04 4.6187051605E-04 0.0000000000E+00 6.3181921886E-03 2.6589030603E-04 9.8427789295E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3970000000E+03 1.8903253973E-03 6.6035982743E-03 1.9204982786E-04 4.6363935551E-04 0.0000000000E+00 6.3101750323E-03 2.6589088491E-04 9.8427432123E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3980000000E+03 1.8885393817E-03 6.6151765953E-03 1.9298418810E-04 4.6547699059E-04 0.0000000000E+00 6.3024043488E-03 2.6590073351E-04 9.8426951776E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.3990000000E+03 1.8868596320E-03 6.6275535390E-03 1.9395343135E-04 4.6738665306E-04 0.0000000000E+00 6.2948764250E-03 2.6591973600E-04 9.8426345058E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4000000000E+03 1.8852870549E-03 6.6407627589E-03 1.9495937165E-04 4.6937191820E-04 0.0000000000E+00 6.2875876150E-03 2.6594777855E-04 9.8425608350E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4010000000E+03 1.8838227908E-03 6.6548418354E-03 1.9600402029E-04 4.7143675501E-04 0.0000000000E+00 6.2805343328E-03 2.6598474904E-04 9.8424737552E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4020000000E+03 1.8824690597E-03 6.6698328688E-03 1.9708961600E-04 4.7358558621E-04 0.0000000000E+00 6.2737130409E-03 2.6603053656E-04 9.8423727929E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4030000000E+03 1.8812260045E-03 6.6857982974E-03 1.9821865928E-04 4.7582335578E-04 0.0000000000E+00 6.2671201665E-03 2.6608502791E-04 9.8422572849E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4040000000E+03 1.8800964781E-03 6.7027632613E-03 1.9939396825E-04 4.7815564438E-04 0.0000000000E+00 6.2607524327E-03 2.6614812164E-04 9.8421269009E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4050000000E+03 1.8790829275E-03 6.7208021301E-03 2.0061871783E-04 4.8058874078E-04 0.0000000000E+00 6.2546063277E-03 2.6621970554E-04 9.8419808145E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4060000000E+03 1.8781883050E-03 6.7399843443E-03 2.0189740576E-04 4.8313152520E-04 0.0000000000E+00 6.2486784218E-03 2.6629967012E-04 9.8418182033E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4070000000E+03 1.8774161547E-03 6.7603897979E-03 2.0323252090E-04 4.8578900573E-04 0.0000000000E+00 6.2429653292E-03 2.6638790695E-04 9.8416381928E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4080000000E+03 1.8767707064E-03 6.7821109985E-03 2.0462962202E-04 4.8857218224E-04 0.0000000000E+00 6.2374635975E-03 2.6648430401E-04 9.8414396859E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4090000000E+03 1.8762570521E-03 6.8052560787E-03 2.0609427036E-04 4.9149209926E-04 0.0000000000E+00 6.2321697430E-03 2.6658874715E-04 9.8412214201E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4100000000E+03 1.8758813510E-03 6.8299526913E-03 2.0763300763E-04 4.9456175400E-04 0.0000000000E+00 6.2270802047E-03 2.6670111811E-04 9.8409818987E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4110000000E+03 1.8756511150E-03 6.8563532989E-03 2.0925362040E-04 4.9779662249E-04 0.0000000000E+00 6.2221913028E-03 2.6682129274E-04 9.8407193275E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4120000000E+03 1.8755756015E-03 6.8846424756E-03 2.1096550511E-04 5.0121538566E-04 0.0000000000E+00 6.2174991825E-03 2.6694913853E-04 9.8404315271E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4130000000E+03 1.8756675294E-03 6.9150472216E-03 2.1278018384E-04 5.0484095544E-04 0.0000000000E+00 6.2129997270E-03 2.6708451089E-04 9.8401157987E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4140000000E+03 1.8759394749E-03 6.9478758354E-03 2.1471205009E-04 5.0870195681E-04 0.0000000000E+00 6.2086883216E-03 2.6722724283E-04 9.8397685512E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4150000000E+03 1.8764114789E-03 6.9834511118E-03 2.1678075801E-04 5.1283742799E-04 0.0000000000E+00 6.2045601799E-03 2.6737715897E-04 9.8393858188E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4160000000E+03 1.8770992580E-03 7.0221076658E-03 2.1900836617E-04 5.1729136549E-04 0.0000000000E+00 6.2006104847E-03 2.6753408155E-04 9.8389634878E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4170000000E+03 1.8780536682E-03 7.0647800157E-03 2.2141957684E-04 5.2211321984E-04 0.0000000000E+00 6.1968304545E-03 2.6769766048E-04 9.8384910540E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4180000000E+03 1.8793154585E-03 7.1122482925E-03 2.2407586164E-04 5.2742464610E-04 0.0000000000E+00 6.1932117213E-03 2.6786756168E-04 9.8379585646E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4190000000E+03 1.8809769068E-03 7.1662244869E-03 2.2703813981E-04 5.3334719555E-04 0.0000000000E+00 6.1897398364E-03 2.6804318593E-04 9.8373463025E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4200000000E+03 1.8831003149E-03 7.2279422980E-03 2.3042630866E-04 5.4011951337E-04 0.0000000000E+00 6.1864024969E-03 2.6822402399E-04 9.8366378504E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4210000000E+03 1.8859007318E-03 7.3014132973E-03 2.3439353371E-04 5.4804788029E-04 0.0000000000E+00 6.1831685286E-03 2.6840874480E-04 9.8357866728E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4220000000E+03 1.8897053475E-03 7.3928781013E-03 2.3930059817E-04 5.5785220803E-04 0.0000000000E+00 6.1799883509E-03 2.6859521072E-04 9.8347168018E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4230000000E+03 1.8954864865E-03 7.5200775304E-03 2.4597460712E-04 5.7117090310E-04 0.0000000000E+00 6.1767280527E-03 2.6877760411E-04 9.8332178482E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4240000000E+03 1.9088093580E-03 7.7858441928E-03 2.5955716335E-04 5.9822115273E-04 0.0000000000E+00 6.1726140023E-03 2.6892220852E-04 9.8300603192E-01 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00
1.4250000000E+03 1.5084379608E-03 3.1068474902E-03 4.1502522931E-06 1.3669533642E-04 0.0000000000E+00 6.2058032312E-03 2.7069327671E-04 9.8860308873E-01 0.0000000000E+00 1.6428371753E-04 0.0000000000E+00
1.4260000000E+03 1.5073149986E-03 3.1053881053E-03 4.1561679996E-06 1.3679283637E-04 0.0000000000E+00 6.2028886868E-03 2.7089085534E-04 9.8842101933E-01 0.0000000000E+00 3.5154901783E-04 0.0000000000E+00
1.4270000000E+03 1.5062245505E-03 3.1039912040E-03 4.1621721940E-06 1.3689280495E-04 0.0000000000E+00 6.2000989512E-03 2.7109333521E-04 9.8822960223E-01 0.0000000000E+00 5.4793474860E-04 0.0000000000E+00
1.4280000000E+03 1.5051488827E-03 3.1026202878E-03 4.1682163809E-06 1.3699364080E-04 0.0000000000E+00 6.1973611201E-03 2.7129754533E-04 9.8801748475E-01 0.0000000000E+00 7.6492555787E-04 0.0000000000E+00
1.4290000000E+03 1.5040843894E-03 3.1012679482E-03 4.1742908507E-06 1.3709502094E-04 0.0000000000E+00 6.1946603956E-03 2.7150284621E-04 9.8778256510E-01 0.0000000000E+00 1.0046500091E-03 0.0000000000E+00
1.4300000000E+03 1.5030300615E-03 3.0999321248E-03 4.1803930310E-06 1.3719685753E-04 0.0000000000E+00 6.1919926616E-03 2.7170906397E-04 9.8752444019E-01 0.0000000000E+00 1.2675186459E-03 0.0000000000E+00
1.4310000000E+03 1.5019856997E-03 3.0986124242E-03 4.1865225827E-06 1.3729913617E-04 0.0000000000E+00 6.1893571330E-03 2.7191617020E-04 9.8724323500E-01 0.0000000000E+00 1.5534079151E-03 0.0000000000E+00
1.4320000000E+03 1.5009514223E-03 3.0973091085E-03 4.1926800499E-06 1.3740187144E-04 0.0000000000E+00 6.1867543326E-03 2.7212419387E-04 9.8693928039E-01 0.0000000000E+00 1.8619860041E-03 0.0000000000E+00
1.4330000000E+03 1.4999274889E-03 3.0960227312E-03 4.1988663766E-06 1.3750509096E-04 0.0000000000E+00 6.1841853667E-03 2.7233318973E-04 9.8661299763E-01 0.0000000000E+00 2.1928296372E-03 0.0000000000E+00
1.4340000000E+03 1.4989142267E-03 3.0947539857E-03 4.2050827028E-06 1.3760882863E-04 0.0000000000E+00 6.1816516197E-03 2.7254322504E-04 9.8626484977E-01 0.0000000000E+00 2.5454732628E-03 0.0000000000E+00
1.4350000000E+03 1.4979119952E-03 3.0935036325E-03 4.2113302687E-06 1.3771312150E-04 0.0000000000E+00 6.1791546112E-03 2.7275437328E-04 9.8589531875E-01 0.0000000000E+00 2.9194321883E-03 0.0000000000E+00
1.4360000000E+03 1.4969211688E-03 3.0922724634E-03 4.2176103657E-06 1.3781800818E-04 0.0000000000E+00 6.1766959227E-03 2.7296671101E-04 9.8550489374E-01 0.0000000000E+00 3.3142143752E-03 0.0000000000E+00
1.4370000000E+03 1.4959421270E-03 3.0910612818E-03 4.2239243103E-06 1.3792352794E-04 0.0000000000E+00 6.1742771587E-03 2.7318031610E-04 9.8509406483E-01 0.0000000000E+00 3.7293268315E-03 0.0000000000E+00
1.4380000000E+03 1.4949752495E-03 3.0898708909E-03 4.2302734285E-06 1.3802972022E-04 0.0000000000E+00 6.1718999239E-03 2.7339526680E-04 9.8466331944E-01 0.0000000000E+00 4.1642792398E-03 0.0000000000E+00
1.4390000000E+03 1.4940209123E-03 3.0887020881E-03 4.2366590476E-06 1.3813662435E-04 0.0000000000E+00 6.1695658109E-03 2.7361164111E-04 9.8421314017E-01 0.0000000000E+00 4.6185860916E-03 0.0000000000E+00
1.4400000000E+03 1.4930794866E-03 3.0875556606E-03 4.2430824904E-06 1.3824427936E-04 0.0000000000E+00 6.1672763920E-03 2.7382951648E-04 9.8374400361E-01 0.0000000000E+00 5.0917679714E-03 0.0000000000E+00
1.4410000000E+03 1.4921513373E-03 3.0864323831E-03 4.2495450720E-06 1.3835272391E-04 0.0000000000E+00 6.1650332149E-03 2.7404896956E-04 9.8325637948E-01 0.0000000000E+00 5.5833523415E-03 0.0000000000E+00
1.4420000000E+03 1.4912368222E-03 3.0853330166E-03 4.2560480980E-06 1.3846199616E-04 0.0000000000E+00 6.1628377997E-03 2.7427007610E-04 9.8275073022E-01 0.0000000000E+00 6.0928740212E-03 0.0000000000E+00
1.4430000000E+03 1.4903362923E-03 3.0842583077E-03 4.2625928631E-06 1.3857213379E-04 0.0000000000E+00 6.1606916375E-03 2.7449291088E-04 9.8222751065E-01 0.0000000000E+00 6.6198754729E-03 0.0000000000E+00
1.4440000000E+03 1.4894500907E-03 3.0832089879E-03 4.2691806505E-06 1.3868317398E-04 0.0000000000E+00 6.1585961894E-03 2.7471754762E-04 9.8168716786E-01 0.0000000000E+00 7.1639069651E-03 0.0000000000E+00
1.4450000000E+03 1.4885785533E-03 3.0821857734E-03 4.2758127313E-06 1.3879515332E-04 0.0000000000E+00 6.1565528865E-03 2.7494405901E-04 9.8113014111E-01 0.0000000000E+00 7.7245266535E-03 0.0000000000E+00
1.4460000000E+03 1.4877220085E-03 3.0811893658E-03 4.2824903649E-06 1.3890810792E-04 0.0000000000E+00 6.1545631296E-03 2.7517251667E-04 9.8055686177E-01 0.0000000000E+00 8.3013006065E-03 0.0000000000E+00
1.4470000000E+03 1.4868807771E-03 3.0802204512E-03 4.2892147983E-06 1.3902207331E-04 0.0000000000E+00 6.1526282895E-03 2.7540299115E-04 9.7996775341E-01 0.0000000000E+00 8.8938027931E-03 0.0000000000E+00
1.4480000000E+03 1.4860551729E-03 3.0792797011E-03 4.2959872666E-06 1.3913708451E-04 0.0000000000E+00 6.1507497076E-03 2.7563555197E-04 9.7936323175E-01 0.0000000000E+00 9.5016150447E-03 0.0000000000E+00
1.4490000000E+03 1.4852455023E-03 3.0783677725E-03 4.3028089935E-06 1.3925317599E-04 0.0000000000E+00 6.1489286961E-03 2.7587026760E-04 9.7874370478E-01 0.0000000000E+00 1.0124326998E-02 0.0000000000E+00
1.4500000000E+03 1.4844520647E-03 3.0774853079E-03 4.3096811908E-06 1.3937038175E-04 0.0000000000E+00 6.1471665385E-03 2.7610720549E-04 9.7810957280E-01 0.0000000000E+00 1.0761536024E-02 0.0000000000E+00
1.4510000000E+03 1.4836751527E-03 3.0766329361E-03 4.3166050592E-06 1.3948873522E-04 0.0000000000E+00 6.1454644906E-03 2.7634643208E-04 9.7746122850E-01 0.0000000000E+00 1.1412847149E-02 0.0000000000E+00
1.4520000000E+03 1.4829150523E-03 3.0758112718E-03 4.3235817887E-06 1.3960826937E-04 0.0000000000E+00 6.1438237806E-03 2.7658801286E-04 9.7679905707E-01 0.0000000000E+00 1.2077872966E-02 0.0000000000E+00
1.4530000000E+03 1.4821720426E-03 3.0750209168E-03 4.3306125584E-06 1.3972901669E-04 0.0000000000E+00 6.1422456102E-03 2.7683201232E-04 9.7612343625E-01 0.0000000000E+00 1.2756233542E-02 0.0000000000E+00
1.4540000000E+03 1.4814463968E-03 3.0742624596E-03 4.3376985374E-06 1.3985100918E-04 0.0000000000E+00 6.1407311552E-03 2.7707849405E-04 9.7543473646E-01 0.0000000000E+00 1.3447556325E-02 0.0000000000E+00
1.4550000000E+03 1.4807383816E-03 3.0735364760E-03 4.3448408848E-06 1.3997427836E-04 0.0000000000E+00 6.1392815656E-03 2.7732752071E-04 9.7473332089E-01 0.0000000000E+00 1.4151476042E-02 0.0000000000E+00
1.4560000000E+03 1.4800482577E-03 3.0728435296E-03 4.3520407501E-06 1.4009885534E-04 0.0000000000E+00 6.1378979673E-03 2.7757915406E-04 9.7401954560E-01 0.0000000000E+00 1.4867634598E-02 0.0000000000E+00
1.4570000000E+03 1.4793762803E-03 3.0721841719E-03 4.3592992739E-06 1.4022477076E-04 0.0000000000E+00 6.1365814619E-03 2.7783345502E-04 9.7329375959E-01 0.0000000000E+00 1.5595680975E-02 0.0000000000E+00
1.4580000000E+03 1.4787226985E-03 3.0715589427E-03 4.3666175878E-06 1.4035205484E-04 0.0000000000E+00 6.1353331276E-03 2.7809048366E-04 9.7255630495E-01 0.0000000000E+00 1.6335271130E-02 0.0000000000E+00
1.4590000000E+03 1.4780877561E-03 3.0709683704E-03 4.3739968150E-06 1.4048073739E-04 0.0000000000E+00 6.1341540201E-03 2.7835029922E-04 9.7180751693E-01 0.0000000000E+00 1.7086067887E-02 0.0000000000E+00
1.4600000000E+03 1.4774716917E-03 3.0704129727E-03 4.3814380707E-06 1.4061084782E-04 0.0000000000E+00 6.1330451732E-03 2.7861296017E-04 9.7104772408E-01 0.0000000000E+00 1.7847740836E-02 0.0000000000E+00
1.4610000000E+03 1.4768747385E-03 3.0698932563E-03 4.3889424625E-06 1.4074241514E-04 0.0000000000E+00 6.1320075992E-03 2.7887852420E-04 9.7027724830E-01 0.0000000000E+00 1.8619966229E-02 0.0000000000E+00
1.4620000000E+03 1.4762971250E-03 3.0694097177E-03 4.3965110906E-06 1.4087546799E-04 0.0000000000E+00 6.1310422897E-03 2.7914704825E-04 9.6949640497E-01 0.0000000000E+00 1.9402426874E-02 0.0000000000E+00
1.4630000000E+03 1.4757390747E-03 3.0689628432E-03 4.4041450484E-06 1.4101003465E-04 0.0000000000E+00 6.1301502164E-03 2.7941858855E-04 9.6870550307E-01 0.0000000000E+00 2.0194812031E-02 0.0000000000E+00
1.4640000000E+03 1.4752008064E-03 3.0685531097E-03 4.4118454225E-06 1.4114614303E-04 0.0000000000E+00 6.1293323315E-03 2.7969320063E-04 9.6790484525E-01 0.0000000000E+00 2.0996817310E-02 0.0000000000E+00
1.4650000000E+03 1.4746825346E-03 3.0681809843E-03 4.4196132938E-06 1.4128382070E-04 0.0000000000E+00 6.1285895685E-03 2.7997093933E-04 9.6709472797E-01 0.0000000000E+00 2.1808144568E-02 0.0000000000E+00
1.4660000000E+03 1.4741844693E-03 3.0678469254E-03 4.4274497369E-06 1.4142309492E-04 0.0000000000E+00 6.1279228427E-03 2.8025185888E-04 9.6627544156E-01 0.0000000000E+00 2.2628501803E-02 0.0000000000E+00
1.4670000000E+03 1.4737068164E-03 3.0675513824E-03 4.4353558213E-06 1.4156399261E-04 0.0000000000E+00 6.1273330518E-03 2.8053601283E-04 9.6544727033E-01 0.0000000000E+00 2.3457603058E-02 0.0000000000E+00
1.4680000000E+03 1.4732497779E-03 3.0672947961E-03 4.4433326113E-06 1.4170654039E-04 0.0000000000E+00 6.1268210767E-03 2.8082345418E-04 9.6461049271E-01 0.0000000000E+00 2.4295168313E-02 0.0000000000E+00
1.4690000000E+03 1.4728135516E-03 3.0670775995E-03 4.4513811667E-06 1.4185076459E-04 0.0000000000E+00 6.1263877818E-03 2.8111423531E-04 9.6376538129E-01 0.0000000000E+00 2.5140923391E-02 0.0000000000E+00
1.4700000000E+03 1.4723983319E-03 3.0669002173E-03 4.4595025428E-06 1.4199669124E-04 0.0000000000E+00 6.1260340158E-03 2.8140840806E-04 9.6291220298E-01 0.0000000000E+00 2.5994599855E-02 0.0000000000E+00
1.4710000000E+03 1.4720043095E-03 3.0667630668E-03 4.4676977910E-06 1.4214434613E-04 0.0000000000E+00 6.1257606121E-03 2.8170602372E-04 9.6205121904E-01 0.0000000000E+00 2.6855934909E-02 0.0000000000E+00
1.4720000000E+03 1.4716316716E-03 3.0666665579E-03 4.4759679592E-06 1.4229375474E-04 0.0000000000E+00 6.1255683897E-03 2.8200713308E-04 9.6118268522E-01 0.0000000000E+00 2.7724671302E-02 0.0000000000E+00
1.4730000000E+03 1.4712806023E-03 3.0666110936E-03 4.4843140921E-06 1.4244494235E-04 0.0000000000E+00 6.1254581533E-03 2.8231178644E-04 9.6030685188E-01 0.0000000000E+00 2.8600557232E-02 0.0000000000E+00
1.4740000000E+03 1.4709512823E-03 3.0665970700E-03 4.4927372314E-06 1.4259793397E-04 0.0000000000E+00 6.1254306943E-03 2.8262003361E-04 9.5942396400E-01 0.0000000000E+00 2.9483346248E-02 0.0000000000E+00
1.4750000000E+03 1.4706438896E-03 3.0666248767E-03 4.5012384164E-06 1.4275275438E-04 0.0000000000E+00 6.1254867908E-03 2.8293192396E-04 9.5853426137E-01 0.0000000000E+00 3.0372797155E-02 0.0000000000E+00
1.4760000000E+03 1.4703585991E-03 3.0666948970E-03 4.5098186844E-06 1.4290942817E-04 0.0000000000E+00 6.1256272088E-03 2.8324750644E-04 9.5763797862E-01 0.0000000000E+00 3.1268673924E-02 0.0000000000E+00
1.4770000000E+03 1.4700955830E-03 3.0668075085E-03 4.5184790707E-06 1.4306797968E-04 0.0000000000E+00 6.1258527022E-03 2.8356682960E-04 9.5673534532E-01 0.0000000000E+00 3.2170745595E-02 0.0000000000E+00
1.4780000000E+03 1.4698550110E-03 3.0669630829E-03 4.5272206095E-06 1.4322843310E-04 0.0000000000E+00 6.1261640135E-03 2.8388994158E-04 9.5582658611E-01 0.0000000000E+00 3.3078786188E-02 0.0000000000E+00
1.4790000000E+03 1.4696370503E-03 3.0671619864E-03 4.5360443337E-06 1.4339081240E-04 0.0000000000E+00 6.1265618743E-03 2.8421689017E-04 9.5491192073E-01 0.0000000000E+00 3.3992574614E-02 0.0000000000E+00
1.4800000000E+03 1.4694418656E-03 3.0674045800E-03 4.5449512757E-06 1.4355514140E-04 0.0000000000E+00 6.1270470060E-03 2.8454772282E-04 9.5399156415E-01 0.0000000000E+00 3.4911894581E-02 0.0000000000E+00
1.4810000000E+03 1.4692696196E-03 3.0676912200E-03 4.5539424674E-06 1.4372144372E-04 0.0000000000E+00 6.1276201198E-03 2.8488248665E-04 9.5306572666E-01 0.0000000000E+00 3.5836534510E-02 0.0000000000E+00
1.4820000000E+03 1.4691204728E-03 3.0680222577E-03 4.5630189409E-06 1.4388974286E-04 0.0000000000E+00 6.1282819178E-03 2.8522122847E-04 9.5213461391E-01 0.0000000000E+00 3.6766287448E-02 0.0000000000E+00
1.4830000000E+03 1.4689945837E-03 3.0683980401E-03 4.5721817286E-06 1.4406006216E-04 0.0000000000E+00 6.1290330929E-03 2.8556399483E-04 9.5119842707E-01 0.0000000000E+00 3.7700950978E-02 0.0000000000E+00
1.4840000000E+03 1.4688921091E-03 3.0688189098E-03 4.5814318637E-06 1.4423242483E-04 0.0000000000E+00 6.1298743297E-03 2.8591083199E-04 9.5025736282E-01 0.0000000000E+00 3.8640327142E-02 0.0000000000E+00
1.4850000000E+03 1.4688132039E-03 3.0692852056E-03 4.5907703804E-06 1.4440685394E-04 0.0000000000E+00 6.1308063048E-03 2.8626178599E-04 9.4931161353E-01 0.0000000000E+00 3.9584222347E-02 0.0000000000E+00
1.4860000000E+03 1.4687580214E-03 3.0697972624E-03 4.6001983146E-06 1.4458337247E-04 0.0000000000E+00 6.1318296872E-03 2.8661690261E-04 9.4836136726E-01 0.0000000000E+00 4.0532447292E-02 0.0000000000E+00
1.4870000000E+03 1.4687267136E-03 3.0703554116E-03 4.6097167036E-06 1.4476200327E-04 0.0000000000E+00 6.1329451390E-03 2.8697622746E-04 9.4740680791E-01 0.0000000000E+00 4.1484816883E-02 0.0000000000E+00
1.4880000000E+03 1.4687194309E-03 3.0709599812E-03 4.6193265874E-06 1.4494276912E-04 0.0000000000E+00 6.1341533154E-03 2.8733980596E-04 9.4644811522E-01 0.0000000000E+00 4.2441150153E-02 0.0000000000E+00
1.4890000000E+03 1.4687363225E-03 3.0716112964E-03 4.6290290081E-06 1.4512569268E-04 0.0000000000E+00 6.1354548657E-03 2.8770768335E-04 9.4548546493E-01 0.0000000000E+00 4.3401270183E-02 0.0000000000E+00
1.4900000000E+03 1.4687775365E-03 3.0723096790E-03 4.6388250109E-06 1.4531079658E-04 0.0000000000E+00 6.1368504332E-03 2.8807990473E-04 9.4451902880E-01 0.0000000000E+00 4.4365004024E-02 0.0000000000E+00
1.4910000000E+03 1.4688432200E-03 3.0730554487E-03 4.6487156441E-06 1.4549810333E-04 0.0000000000E+00 6.1383406561E-03 2.8845651506E-04 9.4354897472E-01 0.0000000000E+00 4.5332182624E-02 0.0000000000E+00
1.4920000000E+03 1.4689335191E-03 3.0738489224E-03 4.6587019597E-06 1.4568763543E-04 0.0000000000E+00 6.1399261676E-03 2.8883755921E-04 9.4257546675E-01 0.0000000000E+00 4.6302640747E-02 0.0000000000E+00
1.4930000000E+03 1.4690485789E-03 3.0746904148E-03 4.6687850137E-06 1.4587941531E-04 0.0000000000E+00 6.1416075963E-03 2.8922308195E-04 9.4159866522E-01 0.0000000000E+00 4.7276216903E-02 0.0000000000E+00
1.4940000000E+03 1.4691885441E-03 3.0755802386E-03 4.6789658663E-06 1.4607346535E-04 0.0000000000E+00 6.1433855670E-03 2.8961312797E-04 9.4061872682E-01 0.0000000000E+00 4.8252753275E-02 0.0000000000E+00
1.4950000000E+03 1.4693535586E-03 3.0765187048E-03 4.6892455825E-06 1.4626980792E-04 0.0000000000E+00 6.1452607006E-03 2.9000774191E-04 9.3963580460E-01 0.0000000000E+00 4.9232095644E-02 0.0000000000E+00
1.4960000000E+03 1.4695437658E-03 3.0775061226E-03 4.6996252322E-06 1.4646846538E-04 0.0000000000E+00 6.1472336150E-03 2.9040696838E-04 9.3865004812E-01 0.0000000000E+00 5.0214093322E-02 0.0000000000E+00
1.4970000000E+03 1.4697593087E-03 3.0785427997E-03 4.7101058908E-06 1.4666946004E-04 0.0000000000E+00 6.1493049249E-03 2.9081085197E-04 9.3766160347E-01 0.0000000000E+00 5.1198599081E-02 0.0000000000E+00
1.4980000000E+03 1.4700003301E-03 3.0796290428E-03 4.7206886394E-06 1.4687281425E-04 0.0000000000E+00 6.1514752429E-03 2.9121943727E-04 9.3667061336E-01 0.0000000000E+00 5.2185469082E-02 0.0000000000E+00
1.4990000000E+03 1.4702669725E-03 3.0807651575E-03 4.7313745653E-06 1.4707855034E-04 0.0000000000E+00 6.1537451793E-03 2.9163276887E-04 9.3567721718E-01 0.0000000000E+00 5.3174562812E-02 0.0000000000E+00
1.5000000000E+03 1.4705593783E-03 3.0819514485E-03 4.7421647622E-06 1.4728669067E-04 0.0000000000E+00 6.1561153427E-03 2.9205089143E-04 9.3468155107E-01 0.0000000000E+00 5.4165743016E-02 0.0000000000E+00
1.5010000000E+03 1.4708776898E-03 3.0831882198E-03 4.7530603308E-06 1.4749725762E-04 0.0000000000E+00 6.1585863407E-03 2.9247384964E-04 9.3368374795E-01 0.0000000000E+00 5.5158875631E-02 0.0000000000E+00
1.5020000000E+03 1.4712220497E-03 3.0844757750E-03 4.7640623790E-06 1.4771027360E-04 0.0000000000E+00 6.1611587797E-03 2.9290168828E-04 9.3268393765E-01 0.0000000000E+00 5.6153829723E-02 0.0000000000E+00
1.5030000000E+03 1.4715926006E-03 3.0858144175E-03 4.7751720222E-06 1.4792576108E-04 0.0000000000E+00 6.1638332655E-03 2.9333445220E-04 9.3168224691E-01 0.0000000000E+00 5.7150477425E-02 0.0000000000E+00
1.5040000000E+03 1.4719894855E-03 3.0872044506E-03 4.7863903839E-06 1.4814374258E-04 0.0000000000E+00 6.1666104041E-03 2.9377218636E-04 9.3067879947E-01 0.0000000000E+00 5.8148693872E-02 0.0000000000E+00
1.5050000000E+03 1.4724128478E-03 3.0886461775E-03 4.7977185961E-06 1.4836424066E-04 0.0000000000E+00 6.1694908012E-03 2.9421493588E-04 9.2967371613E-01 0.0000000000E+00 5.9148357145E-02 0.0000000000E+00
1.5060000000E+03 1.4728628314E-03 3.0901399019E-03 4.8091577992E-06 1.4858727797E-04 0.0000000000E+00 6.1724750635E-03 2.9466274597E-04 9.2866711482E-01 0.0000000000E+00 6.0149348206E-02 0.0000000000E+00
1.5070000000E+03 1.4733395807E-03 3.0916859279E-03 4.8207091430E-06 1.4881287724E-04 0.0000000000E+00 6.1755637985E-03 2.9511566205E-04 9.2765911060E-01 0.0000000000E+00 6.1151550845E-02 0.0000000000E+00
1.5080000000E+03 1.4738432409E-03 3.0932845603E-03 4.8323737869E-06 1.4904106128E-04 0.0000000000E+00 6.1787576148E-03 2.9557372970E-04 9.2664981580E-01 0.0000000000E+00 6.2154851618E-02 0.0000000000E+00
1.5090000000E+03 1.4743739579E-03 3.0949361047E-03 4.8441529000E-06 1.4927185300E-04 0.0000000000E+00 6.1820571230E-03 2.9603699468E-04 9.2563934002E-01 0.0000000000E+00 6.3159139790E-02 0.0000000000E+00
1.5100000000E+03 1.4749318784E-03 3.0966408675E-03 4.8560476619E-06 1.4950527543E-04 0.0000000000E+00 6.1854629353E-03 2.9650550299E-04 9.2462779021E-01 0.0000000000E+00 6.4164307286E-02 0.0000000000E+00
1.5110000000E+03 1.4755171502E-03 3.0983991567E-03 4.8680592629E-06 1.4974135169E-04 0.0000000000E+00 6.1889756667E-03 2.9697930087E-04 9.2361527069E-01 0.0000000000E+00 6.5170248626E-02 0.0000000000E+00
1.5120000000E+03 1.4761299221E-03 3.1002112812E-03 4.8801889042E-06 1.4998010505E-04 0.0000000000E+00 6.1925959346E-03 2.9745843477E-04 9.2260188325E-01 0.0000000000E+00 6.6176860882E-02 0.0000000000E+00
1.5130000000E+03 1.4767703441E-03 3.1020775519E-03 4.8924377989E-06 1.5022155890E-04 0.0000000000E+00 6.1963243595E-03 2.9794295145E-04 9.2158772718E-01 0.0000000000E+00 6.7184043618E-02 0.0000000000E+00
1.5140000000E+03 1.4774385672E-03 3.1039982810E-03 4.9048071718E-06 1.5046573678E-04 0.0000000000E+00 6.2001615657E-03 2.9843289795E-04 9.2057289930E-01 0.0000000000E+00 6.8191698841E-02 0.0000000000E+00
1.5150000000E+03 1.4781347442E-03 3.1059737829E-03 4.9172982602E-06 1.5071266238E-04 0.0000000000E+00 6.2041081807E-03 2.9892832160E-04 9.1955749406E-01 0.0000000000E+00 6.9199730950E-02 0.0000000000E+00
1.5160000000E+03 1.4788590289E-03 3.1080043739E-03 4.9299123141E-06 1.5096235954E-04 0.0000000000E+00 6.2081648366E-03 2.9942927005E-04 9.1854160353E-01 0.0000000000E+00 7.0208046687E-02 0.0000000000E+00
1.5170000000E+03 1.4796115769E-03 3.1100903726E-03 4.9426505968E-06 1.5121485230E-04 0.0000000000E+00 6.2123321698E-03 2.9993579133E-04 9.1752531750E-01 0.0000000000E+00 7.1216555086E-02 0.0000000000E+00
1.5180000000E+03 1.4803925452E-03 3.1122320999E-03 4.9555143853E-06 1.5147016485E-04 0.0000000000E+00 6.2166108214E-03 3.0044793378E-04 9.1650872349E-01 0.0000000000E+00 7.2225167429E-02 0.0000000000E+00
1.5190000000E+03 1.4812020927E-03 3.1144298796E-03 4.9685049707E-06 1.5172832157E-04 0.0000000000E+00 6.2210014380E-03 3.0096574616E-04 9.1549190682E-01 0.0000000000E+00 7.3233797194E-02 0.0000000000E+00
1.5200000000E+03 1.4820403801E-03 3.1166840380E-03 4.9816236586E-06 1.5198934707E-04 0.0000000000E+00 6.2255046715E-03 3.0148927759E-04 9.1447495065E-01 0.0000000000E+00 7.4242360012E-02 0.0000000000E+00
1.5210000000E+03 1.4829075700E-03 3.1189949044E-03 4.9948717697E-06 1.5225326614E-04 0.0000000000E+00 6.2301211797E-03 3.0201857766E-04 9.1345793601E-01 0.0000000000E+00 7.5250773620E-02 0.0000000000E+00
1.5220000000E+03 1.4838038269E-03 3.1213628112E-03 5.0082506401E-06 1.5252010380E-04 0.0000000000E+00 6.2348516266E-03 3.0255369633E-04 9.1244094187E-01 0.0000000000E+00 7.6258957819E-02 0.0000000000E+00
1.5230000000E+03 1.4847293175E-03 3.1237880943E-03 5.0217616219E-06 1.5278988529E-04 0.0000000000E+00 6.2396966831E-03 3.0309468406E-04 9.1142404515E-01 0.0000000000E+00 7.7266834426E-02 0.0000000000E+00
1.5240000000E+03 1.4856842107E-03 3.1262710927E-03 5.0354060836E-06 1.5306263608E-04 0.0000000000E+00 6.2446570265E-03 3.0364159178E-04 9.1040732080E-01 0.0000000000E+00 7.8274327238E-02 0.0000000000E+00
1.5250000000E+03 1.4866686777E-03 3.1288121493E-03 5.0491854108E-06 1.5333838192E-04 0.0000000000E+00 6.2497333420E-03 3.0419447090E-04 9.0939084181E-01 0.0000000000E+00 7.9281361983E-02 0.0000000000E+00
1.5260000000E+03 1.4876828921E-03 3.1314116109E-03 5.0631010062E-06 1.5361714878E-04 0.0000000000E+00 6.2549263219E-03 3.0475337334E-04 9.0837467927E-01 0.0000000000E+00 8.0287866282E-02 0.0000000000E+00
1.5270000000E+03 1.4887270300E-03 3.1340698282E-03 5.0771542908E-06 1.5389896292E-04 0.0000000000E+00 6.2602366669E-03 3.0531835156E-04 9.0735890240E-01 0.0000000000E+00 8.1293769608E-02 0.0000000000E+00
1.5280000000E+03 1.4898012700E-03 3.1367871560E-03 5.0913467037E-06 1.5418385086E-04 0.0000000000E+00 6.2656650858E-03 3.0588945859E-04 9.0634357858E-01 0.0000000000E+00 8.2299003249E-02 0.0000000000E+00
1.5290000000E+03 1.4909057936E-03 3.1395639537E-03 5.1056797031E-06 1.5447183943E-04 0.0000000000E+00 6.2712122965E-03 3.0646674800E-04 9.0532877342E-01 0.0000000000E+00 8.3303500265E-02 0.0000000000E+00
1.5300000000E+03 1.4920407850E-03 3.1424005850E-03 5.1201547668E-06 1.5476295574E-04 0.0000000000E+00 6.2768790256E-03 3.0705027399E-04 9.0431455077E-01 0.0000000000E+00 8.4307195452E-02 0.0000000000E+00
1.5310000000E+03 1.4932064312E-03 3.1452974186E-03 5.1347733925E-06 1.5505722721E-04 0.0000000000E+00 6.2826660093E-03 3.0764009134E-04 9.0330097274E-01 0.0000000000E+00 8.5310025305E-02 0.0000000000E+00
1.5320000000E+03 1.4944029225E-03 3.1482548279E-03 5.1495370986E-06 1.5535468159E-04 0.0000000000E+00 6.2885739939E-03 3.0823625550E-04 9.0228809980E-01 0.0000000000E+00 8.6311927980E-02 0.0000000000E+00
1.5330000000E+03 1.4956304521E-03 3.1512731916E-03 5.1644474245E-06 1.5565534696E-04 0.0000000000E+00 6.2946037356E-03 3.0883882255E-04 9.0127599074E-01 0.0000000000E+00 8.7312843261E-02 0.0000000000E+00
1.5340000000E+03 1.4968892164E-03 3.1543528936E-03 5.1795059315E-06 1.5595925172E-04 0.0000000000E+00 6.3007560013E-03 3.0944784927E-04 9.0026470276E-01 0.0000000000E+00 8.8312712519E-02 0.0000000000E+00
1.5350000000E+03 1.4981794154E-03 3.1574943233E-03 5.1947142032E-06 1.5626642465E-04 0.0000000000E+00 6.3070315690E-03 3.1006339314E-04 8.9925429147E-01 0.0000000000E+00 8.9311478685E-02 0.0000000000E+00
1.5360000000E+03 1.4995012523E-03 3.1606978758E-03 5.2100738460E-06 1.5657689487E-04 0.0000000000E+00 6.3134312279E-03 3.1068551234E-04 8.9824481095E-01 0.0000000000E+00 9.0309086211E-02 0.0000000000E+00
1.5370000000E+03 1.5008549340E-03 3.1639639522E-03 5.2255864901E-06 1.5689069191E-04 0.0000000000E+00 6.3199557790E-03 3.1131426584E-04 8.9723631375E-01 0.0000000000E+00 9.1305481037E-02 0.0000000000E+00
1.5380000000E+03 1.5022406711E-03 3.1672929596E-03 5.2412537897E-06 1.5720784564E-04 0.0000000000E+00 6.3266060356E-03 3.1194971334E-04 8.9622885096E-01 0.0000000000E+00 9.2300610561E-02 0.0000000000E+00
1.5390000000E+03 1.5036586779E-03 3.1706853114E-03 5.2570774239E-06 1.5752838637E-04 0.0000000000E+00 6.3333828236E-03 3.1259191537E-04 8.9522247220E-01 0.0000000000E+00 9.3294423605E-02 0.0000000000E+00
1.5400000000E+03 1.5051091727E-03 3.1741414274E-03 5.2730590973E-06 1.5785234479E-04 0.0000000000E+00 6.3402869816E-03 3.1324093325E-04 8.9421722570E-01 0.0000000000E+00 9.4286870385E-02 0.0000000000E+00
1.5410000000E+03 1.5065923778E-03 3.1776617343E-03 5.2892005405E-06 1.5817975205E-04 0.0000000000E+00 6.3473193618E-03 3.1389682916E-04 8.9321315826E-01 0.0000000000E+00 9.5277902481E-02 0.0000000000E+00
1.5420000000E+03 1.5081085199E-03 3.1812466656E-03 5.3055035112E-06 1.5851063971E-04 0.0000000000E+00 6.3544808303E-03 3.1455966614E-04 8.9221031537E-01 0.0000000000E+00 9.6267472803E-02 0.0000000000E+00
1.5430000000E+03 1.5096578297E-03 3.1848966620E-03 5.3219697946E-06 1.5884503978E-04 0.0000000000E+00 6.3617722672E-03 3.1522950813E-04 8.9120874116E-01 0.0000000000E+00 9.7255535567E-02 0.0000000000E+00
1.5440000000E+03 1.5112405424E-03 3.1886121715E-03 5.3386012040E-06 1.5918298474E-04 0.0000000000E+00 6.3691945676E-03 3.1590642000E-04 8.9020847845E-01 0.0000000000E+00 9.8242046262E-02 0.0000000000E+00
1.5450000000E+03 1.5128568978E-03 3.1923936497E-03 5.3553995819E-06 1.5952450754E-04 0.0000000000E+00 6.3767486415E-03 3.1659046754E-04 8.8920956881E-01 0.0000000000E+00 9.9226961626E-02 0.0000000000E+00
1.5460000000E+03 1.5145071406E-03 3.1962415600E-03 5.3723668008E-06 1.5986964164E-04 0.0000000000E+00 6.3844354145E-03 3.1728171754E-04 8.8821205255E-01 0.0000000000E+00 1.0021023961E-01 0.0000000000E+00
1.5470000000E+03 1.5161915200E-03 3.2001563738E-03 5.3895047633E-06 1.6021842098E-04 0.0000000000E+00 6.3922558284E-03 3.1798023777E-04 8.8721596875E-01 0.0000000000E+00 1.0119183937E-01 0.0000000000E+00
1.5480000000E+03 1.5179102903E-03 3.2041385708E-03 5.4068154037E-06 1.6057088002E-04 0.0000000000E+00 6.4002108413E-03 3.1868609706E-04 8.8622135530E-01 0.0000000000E+00 1.0217172120E-01 0.0000000000E+00
1.5490000000E+03 1.5196637111E-03 3.2081886393E-03 5.4243006886E-06 1.6092705378E-04 0.0000000000E+00 6.4083014286E-03 3.1939936528E-04 8.8522824893E-01 0.0000000000E+00 1.0314984657E-01 0.0000000000E+00
1.5500000000E+03 1.5214520471E-03 3.2123070761E-03 5.4419626174E-06 1.6128697779E-04 0.0000000000E+00 6.4165285828E-03 3.2012011338E-04 8.8423668521E-01 0.0000000000E+00 1.0412617803E-01 0.0000000000E+00
1.5510000000E+03 1.5232755684E-03 3.2164943873E-03 5.4598032236E-06 1.6165068817E-04 0.0000000000E+00 6.4248933148E-03 3.2084841345E-04 8.8324669859E-01 0.0000000000E+00 1.0510067924E-01 0.0000000000E+00
1.5520000000E+03 1.5251345509E-03 3.2207510882E-03 5.4778245755E-06 1.6201822162E-04 0.0000000000E+00 6.4333966536E-03 3.2158433871E-04 8.8225832241E-01 0.0000000000E+00 1.0607331491E-01 0.0000000000E+00
1.5530000000E+03 1.5270292759E-03 3.2250777033E-03 5.4960287770E-06 1.6238961541E-04 0.0000000000E+00 6.4420396476E-03 3.2232796359E-04 8.8127158897E-01 0.0000000000E+00 1.0704405079E-01 0.0000000000E+00
1.5540000000E+03 1.5289600311E-03 3.2294747674E-03 5.5144179688E-06 1.6276490745E-04 0.0000000000E+00 6.4508233644E-03 3.2307936371E-04 8.8028652948E-01 0.0000000000E+00 1.0801285367E-01 0.0000000000E+00
1.5550000000E+03 1.5309271097E-03 3.2339428249E-03 5.5329943293E-06 1.6314413627E-04 0.0000000000E+00 6.4597488919E-03 3.2383861596E-04 8.7930317413E-01 0.0000000000E+00 1.0897969130E-01 0.0000000000E+00
1.5560000000E+03 1.5329308117E-03 3.2384824309E-03 5.5517600756E-06 1.6352734104E-04 0.0000000000E+00 6.4688173386E-03 3.2460579848E-04 8.7832155210E-01 0.0000000000E+00 1.0994453242E-01 0.0000000000E+00
1.5570000000E+03 1.5349714432E-03 3.2430941509E-03 5.5707174642E-06 1.6391456160E-04 0.0000000000E+00 6.4780298343E-03 3.2538099077E-04 8.7734169159E-01 0.0000000000E+00 1.1090734671E-01 0.0000000000E+00
1.5580000000E+03 1.5370493171E-03 3.2477785614E-03 5.5898687926E-06 1.6430583847E-04 0.0000000000E+00 6.4873875305E-03 3.2616427366E-04 8.7636361983E-01 0.0000000000E+00 1.1186810478E-01 0.0000000000E+00
1.5590000000E+03 1.5391647529E-03 3.2525362501E-03 5.6092164001E-06 1.6470121287E-04 0.0000000000E+00 6.4968916013E-03 3.2695572938E-04 8.7538736308E-01 0.0000000000E+00 1.1282677816E-01 0.0000000000E+00
1.5600000000E+03 1.5413180774E-03 3.2573678163E-03 5.6287626688E-06 1.6510072675E-04 0.0000000000E+00 6.5065432436E-03 3.2775544157E-04 8.7441294670E-01 0.0000000000E+00 1.1378333923E-01 0.0000000000E+00
1.5610000000E+03 1.5435096243E-03 3.2622738711E-03 5.6485100252E-06 1.6550442280E-04 0.0000000000E+00 6.5163436782E-03 3.2856349538E-04 8.7344039513E-01 0.0000000000E+00 1.1473776126E-01 0.0000000000E+00
1.5620000000E+03 1.5457397350E-03 3.2672550377E-03 5.6684609407E-06 1.6591234445E-04 0.0000000000E+00 6.5262941499E-03 3.2937997742E-04 8.7246973192E-01 0.0000000000E+00 1.1569001837E-01 0.0000000000E+00
1.5630000000E+03 1.5480087584E-03 3.2723119520E-03 5.6886179337E-06 1.6632453593E-04 0.0000000000E+00 6.5363959290E-03 3.3020497590E-04 8.7150097975E-01 0.0000000000E+00 1.1664008548E-01 0.0000000000E+00
1.5640000000E+03 1.5503170512E-03 3.2774452625E-03 5.7089835701E-06 1.6674104228E-04 0.0000000000E+00 6.5466503109E-03 3.3103858059E-04 8.7053416043E-01 0.0000000000E+00 1.1758793834E-01 0.0000000000E+00
1.5650000000E+03 1.5526649783E-03 3.2826556312E-03 5.7295604649E-06 1.6716190935E-04 0.0000000000E+00 6.5570586178E-03 3.3188088290E-04 8.6956929496E-01 0.0000000000E+00 1.1853355346E-01 0.0000000000E+00
1.5660000000E+03 1.5550529128E-03 3.2879437335E-03 5.7503512836E-06 1.6758718386E-04 0.0000000000E+00 6.5676221988E-03 3.3273197594E-04 8.6860640350E-01 0.0000000000E+00 1.1947690814E-01 0.0000000000E+00
1.5670000000E+03 1.5574812365E-03 3.2933102587E-03 5.7713587438E-06 1.6801691337E-04 0.0000000000E+00 6.5783424310E-03 3.3359195454E-04 8.6764550542E-01 0.0000000000E+00 1.2041798043E-01 0.0000000000E+00
1.5680000000E+03 1.5599503399E-03 3.2987559106E-03 5.7925856161E-06 1.6845114636E-04 0.0000000000E+00 6.5892207200E-03 3.3446091531E-04 8.6668661930E-01 0.0000000000E+00 1.2135674909E-01 0.0000000000E+00
1.5690000000E+03 1.5624606226E-03 3.3042814075E-03 5.8140347259E-06 1.6888993223E-04 0.0000000000E+00 6.6002585008E-03 3.3533895667E-04 8.6572976293E-01 0.0000000000E+00 1.2229319361E-01 0.0000000000E+00
1.5700000000E+03 1.5650124936E-03 3.3098874830E-03 5.8357089551E-06 1.6933332133E-04 0.0000000000E+00 6.6114572387E-03 3.3622617894E-04 8.6477495339E-01 0.0000000000E+00 1.2322729419E-01 0.0000000000E+00
1.5710000000E+03 1.5676063715E-03 3.3155748863E-03 5.8576112433E-06 1.6978136498E-04 0.0000000000E+00 6.6228184302E-03 3.3712268436E-04 8.6382220697E-01 0.0000000000E+00 1.2415903169E-01 0.0000000000E+00
1.5720000000E+03 1.5702426847E-03 3.3213443824E-03 5.8797445899E-06 1.7023411551E-04 0.0000000000E+00 6.6343436035E-03 3.3802857717E-04 8.6287153926E-01 0.0000000000E+00 1.2508838764E-01 0.0000000000E+00
1.5730000000E+03 1.5729218719E-03 3.3271967529E-03 5.9021120553E-06 1.7069162625E-04 0.0000000000E+00 6.6460343197E-03 3.3894396362E-04 8.6192296513E-01 0.0000000000E+00 1.2601534422E-01 0.0000000000E+00
1.5740000000E+03 1.5756443824E-03 3.3331327964E-03 5.9247167631E-06 1.7115395164E-04 0.0000000000E+00 6.6578921739E-03 3.3986895208E-04 8.6097649878E-01 0.0000000000E+00 1.2693988425E-01 0.0000000000E+00
1.5750000000E+03 1.5784106763E-03 3.3391533285E-03 5.9475619017E-06 1.7162114717E-04 0.0000000000E+00 6.6699187955E-03 3.4080365307E-04 8.6003215368E-01 0.0000000000E+00 1.2786199116E-01 0.0000000000E+00
1.5760000000E+03 1.5812212248E-03 3.3452591830E-03 5.9706507260E-06 1.7209326947E-04 0.0000000000E+00 6.6821158500E-03 3.4174817934E-04 8.5908994266E-01 0.0000000000E+00 1.2878164898E-01 0.0000000000E+00
1.5770000000E+03 1.5840765106E-03 3.3514512121E-03 5.9939865598E-06 1.7257037632E-04 0.0000000000E+00 6.6944850394E-03 3.4270264592E-04 8.5814987790E-01 0.0000000000E+00 1.2969884233E-01 0.0000000000E+00
1.5780000000E+03 1.5869770285E-03 3.3577302867E-03 6.0175727975E-06 1.7305252670E-04 0.0000000000E+00 6.7070281034E-03 3.4366717019E-04 8.5721197090E-01 0.0000000000E+00 1.3061355641E-01 0.0000000000E+00
1.5790000000E+03 1.5899232852E-03 3.3640972972E-03 6.0414129063E-06 1.7353978078E-04 0.0000000000E+00 6.7197468209E-03 3.4464187193E-04 8.5627623256E-01 0.0000000000E+00 1.3152577697E-01 0.0000000000E+00
1.5800000000E+03 1.5929158004E-03 3.3705531543E-03 6.0655104283E-06 1.7403220004E-04 0.0000000000E+00 6.7326430104E-03 3.4562687343E-04 8.5534267315E-01 0.0000000000E+00 1.3243549030E-01 0.0000000000E+00
1.5810000000E+03 1.5959551066E-03 3.3770987889E-03 6.0898689830E-06 1.7452984720E-04 0.0000000000E+00 6.7457185317E-03 3.4662229954E-04 8.5441130231E-01 0.0000000000E+00 1.3334268324E-01 0.0000000000E+00
1.5820000000E+03 1.5990417498E-03 3.3837351533E-03 6.1144922690E-06 1.7503278636E-04 0.0000000000E+00 6.7589752871E-03 3.4762827773E-04 8.5348212912E-01 0.0000000000E+00 1.3424734313E-01 0.0000000000E+00
1.5830000000E+03 1.6021762901E-03 3.3904632217E-03 6.1393840674E-06 1.7554108296E-04 0.0000000000E+00 6.7724152224E-03 3.4864493822E-04 8.5255516204E-01 0.0000000000E+00 1.3514945782E-01 0.0000000000E+00
1.5840000000E+03 1.6053593017E-03 3.3972839907E-03 6.1645482433E-06 1.7605480389E-04 0.0000000000E+00 6.7860403281E-03 3.4967241398E-04 8.5163040896E-01 0.0000000000E+00 1.3604901565E-01 0.0000000000E+00
1.5850000000E+03 1.6085913736E-03 3.4041984800E-03 6.1899887492E-06 1.7657401747E-04 0.0000000000E+00 6.7998526413E-03 3.5071084090E-04 8.5070787722E-01 0.0000000000E+00 1.3694600544E-01 0.0000000000E+00
1.5860000000E+03 1.6118731104E-03 3.4112077332E-03 6.2157096273E-06 1.7709879354E-04 0.0000000000E+00 6.8138542464E-03 3.5176035783E-04 8.4978757358E-01 0.0000000000E+00 1.3784041647E-01 0.0000000000E+00
1.5870000000E+03 1.6152051323E-03 3.4183128185E-03 6.2417150125E-06 1.7762920349E-04 0.0000000000E+00 6.8280472772E-03 3.5282110666E-04 8.4886950426E-01 0.0000000000E+00 1.3873223849E-01 0.0000000000E+00
1.5880000000E+03 1.6185880759E-03 3.4255148295E-03 6.2680091351E-06 1.7816532029E-04 0.0000000000E+00 6.8424339177E-03 3.5389323245E-04 8.4795367494E-01 0.0000000000E+00 1.3962146167E-01 0.0000000000E+00
1.5890000000E+03 1.6220225948E-03 3.4328148856E-03 6.2945963241E-06 1.7870721858E-04 0.0000000000E+00 6.8570164045E-03 3.5497688352E-04 8.4704009078E-01 0.0000000000E+00 1.4050807663E-01 0.0000000000E+00
1.5900000000E+03 1.6255093599E-03 3.4402141334E-03 6.3214810104E-06 1.7925497470E-04 0.0000000000E+00 6.8717970275E-03 3.5607221151E-04 8.4612875641E-01 0.0000000000E+00 1.4139207440E-01 0.0000000000E+00
1.5910000000E+03 1.6290490604E-03 3.4477137472E-03 6.3486677299E-06 1.7980866671E-04 0.0000000000E+00 6.8867781322E-03 3.5717937155E-04 8.4521967595E-01 0.0000000000E+00 1.4227344640E-01 0.0000000000E+00
1.5920000000E+03 1.6326424042E-03 3.4553149298E-03 6.3761611269E-06 1.8036837453E-04 0.0000000000E+00 6.9019621213E-03 3.5829852232E-04 8.4431285300E-01 0.0000000000E+00 1.4315218448E-01 0.0000000000E+00
1.5930000000E+03 1.6362901186E-03 3.4630189136E-03 6.4039659580E-06 1.8093417990E-04 0.0000000000E+00 6.9173514564E-03 3.5942982619E-04 8.4340829069E-01 0.0000000000E+00 1.4402828085E-01 0.0000000000E+00
1.5940000000E+03 1.6399929509E-03 3.4708269615E-03 6.4320870955E-06 1.8150616653E-04 0.0000000000E+00 6.9329486600E-03 3.6057344932E-04 8.4250599163E-01 0.0000000000E+00 1.4490172809E-01 0.0000000000E+00
1.5950000000E+03 1.6437516694E-03 3.4787403678E-03 6.4605295317E-06 1.8208442010E-04 0.0000000000E+00 6.9487563175E-03 3.6172956180E-04 8.4160595797E-01 0.0000000000E+00 1.4577251917E-01 0.0000000000E+00
1.5960000000E+03 1.6475670639E-03 3.4867604593E-03 6.4892983824E-06 1.8266902833E-04 0.0000000000E+00 6.9647770791E-03 3.6289833776E-04 8.4070819136E-01 0.0000000000E+00 1.4664064738E-01 0.0000000000E+00
1.5970000000E+03 1.6514399464E-03 3.4948885963E-03 6.5183988916E-06 1.8326008111E-04 0.0000000000E+00 6.9810136618E-03 3.6407995552E-04 8.3981269299E-01 0.0000000000E+00 1.4750610637E-01 0.0000000000E+00
1.5980000000E+03 1.6553711524E-03 3.5031261739E-03 6.5478364357E-06 1.8385767050E-04 0.0000000000E+00 6.9974688522E-03 3.6527459774E-04 8.3891946360E-01 0.0000000000E+00 1.4836889012E-01 0.0000000000E+00
1.5990000000E+03 1.6593615414E-03 3.5114746228E-03 6.5776165282E-06 1.8446189082E-04 0.0000000000E+00 7.0141455081E-03 3.6648245153E-04 8.3802850344E-01 0.0000000000E+00 1.4922899293E-01 0.0000000000E+00
1.6000000000E+03 1.6634119977E-03 3.5199354109E-03 6.6077448246E-06 1.8507283877E-04 0.0000000000E+00 7.0310465613E-03 3.6770370861E-04 8.3713981233E-01 0.0000000000E+00 1.5008640941E-01 0.0000000000E+00
1.6010000000E+03 1.6675234318E-03 3.5285100442E-03 6.6382271271E-06 1.8569061346E-04 0.0000000000E+00 7.0481750202E-03 3.6893856551E-04 8.3625338962E-01 0.0000000000E+00 1.5094113448E-01 0.0000000000E+00
1.6020000000E+03 1.6716967811E-03 3.5372000685E-03 6.6690693904E-06 1.8631531653E-04 0.0000000000E+00 7.0655339722E-03 3.7018722367E-04 8.3536923423E-01 0.0000000000E+00 1.5179316334E-01 0.0000000000E+00
1.6030000000E+03 1.6759330109E-03 3.5460070705E-03 6.7002777266E-06 1.8694705220E-04 0.0000000000E+00 7.0831265863E-03 3.7144988967E-04 8.3448734462E-01 0.0000000000E+00 1.5264249149E-01 0.0000000000E+00
1.6040000000E+03 1.6802331158E-03 3.5549326791E-03 6.7318584118E-06 1.8758592742E-04 0.0000000000E+00 7.1009561166E-03 3.7272677536E-04 8.3360771885E-01 0.0000000000E+00 1.5348911468E-01 0.0000000000E+00
1.6050000000E+03 1.6845981206E-03 3.5639785673E-03 6.7638178911E-06 1.8823205190E-04 0.0000000000E+00 7.1190259044E-03 3.7401809809E-04 8.3273035449E-01 0.0000000000E+00 1.5433302895E-01 0.0000000000E+00
1.6060000000E+03 1.6890290819E-03 3.5731464535E-03 6.7961627859E-06 1.8888553827E-04 0.0000000000E+00 7.1373393822E-03 3.7532408089E-04 8.3185524873E-01 0.0000000000E+00 1.5517423057E-01 0.0000000000E+00
1.6070000000E+03 1.6695781772E-03 3.5317772703E-03 6.7323294227E-06 1.8686604168E-04 0.0000000000E+00 7.0547053457E-03 3.7131865071E-04 8.1923111068E-01 1.4141439873E-02 1.5380647163E-01 0.0000000000E+00
1.6080000000E+03 1.6573111041E-03 3.5055917410E-03 6.6972345226E-06 1.8564677299E-04 0.0000000000E+00 7.0024005561E-03 3.6890319039E-04 8.1017546654E-01 2.4016443322E-02 1.5308153954E-01 0.0000000000E+00
1.6090000000E+03 1.6503871158E-03 3.4906934503E-03 6.6836097874E-06 1.8502336644E-04 0.0000000000E+00 6.9726419522E-03 3.6767168534E-04 8.0375261631E-01 3.0739865379E-02 1.5283441713E-01 0.0000000000E+00
1.6100000000E+03 1.6457121005E-03 3.4805359704E-03 6.6790371206E-06 1.8465012953E-04 0.0000000000E+00 6.9523530838E-03 3.6693724334E-04 7.9843201863E-01 3.6149372937E-02 1.5278174087E-01 0.0000000000E+00
1.6110000000E+03 1.6423790099E-03 3.4731997439E-03 6.6798861952E-06 1.8442581344E-04 0.0000000000E+00 6.9376996465E-03 3.6649868632E-04 7.9376285636E-01 4.0785575920E-02 1.5284068493E-01 0.0000000000E+00
1.6120000000E+03 1.6399727786E-03 3.4678060485E-03 6.6845005058E-06 1.8430412288E-04 0.0000000000E+00 6.9269263980E-03 3.6626402820E-04 7.8953782033E-01 4.4896787832E-02 1.5297343396E-01 0.0000000000E+00
1.6130000000E+03 1.6382628055E-03 3.4638664060E-03 6.6919626384E-06 1.8425935495E-04 0.0000000000E+00 6.9190576060E-03 3.6618219918E-04 7.8564110076E-01 4.8621566078E-02 1.5315901282E-01 0.0000000000E+00
1.6140000000E+03 1.6371056262E-03 3.4610766692E-03 6.7017038827E-06 1.8427552849E-04 0.0000000000E+00 6.9134857381E-03 3.6622144583E-04 7.8200019417E-01 5.2046555508E-02 1.5338438361E-01 0.0000000000E+00
1.6150000000E+03 1.6364050586E-03 3.4592327006E-03 6.7133445287E-06 1.8434193434E-04 0.0000000000E+00 6.9098030312E-03 3.6636048965E-04 7.7856613635E-01 5.5230202091E-02 1.5364080500E-01 0.0000000000E+00
1.6160000000E+03 1.6360931045E-03 3.4581899637E-03 6.7266174070E-06 1.8445100378E-04 0.0000000000E+00 6.9077207740E-03 3.6658429175E-04 7.7530401444E-01 5.8214129835E-02 1.5392208997E-01 0.0000000000E+00
1.6170000000E+03 1.6361197546E-03 3.4578419511E-03 6.7413271132E-06 1.8459717110E-04 0.0000000000E+00 6.9070262185E-03 3.6688179281E-04 7.7218789401E-01 6.1029220803E-02 1.5422367697E-01 0.0000000000E+00
1.6180000000E+03 1.6364470983E-03 3.4581077195E-03 6.7573264689E-06 1.8477621658E-04 0.0000000000E+00 6.9075576807E-03 3.6724460764E-04 7.6919788301E-01 6.3699132377E-02 1.5454209396E-01 0.0000000000E+00
1.6190000000E+03 1.6370457059E-03 3.4589242340E-03 6.7745020813E-06 1.8498486316E-04 0.0000000000E+00 6.9091892485E-03 3.6766622379E-04 7.6631832574E-01 6.6242459866E-02 1.5487462962E-01 0.0000000000E+00
1.6200000000E+03 1.6378922977E-03 3.4602414336E-03 6.7927650451E-06 1.8522051654E-04 0.0000000000E+00 6.9118209251E-03 3.6814148521E-04 7.6353663669E-01 6.8674132198E-02 1.5521912169E-01 0.0000000000E+00
1.6210000000E+03 1.6389681811E-03 3.4620189223E-03 6.8120447159E-06 1.8548109106E-04 0.0000000000E+00 6.9153720190E-03 3.6866624615E-04 7.6084251728E-01 7.1006348958E-02 1.5557381526E-01 0.0000000000E+00
1.6220000000E+03 1.6402581686E-03 3.4642236761E-03 6.8322844020E-06 1.8576488899E-04 0.0000000000E+00 6.9197765650E-03 3.6923713146E-04 7.5822741215E-01 7.3249230500E-02 1.5593726464E-01 0.0000000000E+00
1.6230000000E+03 1.6417498072E-03 3.4668284110E-03 6.8534383013E-06 1.8607051475E-04 0.0000000000E+00 6.9249800627E-03 3.6985136604E-04 7.5568412118E-01 7.5411281706E-02 1.5630826351E-01 0.0000000000E+00
1.6240000000E+03 1.6434328168E-03 3.4698103915E-03 6.8754692717E-06 1.8639681229E-04 0.0000000000E+00 6.9309370978E-03 3.7050665045E-04 7.5320651587E-01 7.7499730766E-02 1.5668579412E-01 0.0000000000E+00
1.6250000000E+03 1.6452986736E-03 3.4731505450E-03 6.8983471753E-06 1.8674281852E-04 0.0000000000E+00 6.9376095723E-03 3.7120106842E-04 7.5078932778E-01 7.9520781829E-02 1.5706898937E-01 0.0000000000E+00
1.6260000000E+03 1.6473402940E-03 3.4768327904E-03 6.9220476281E-06 1.8710772814E-04 0.0000000000E+00 6.9449653635E-03 3.7193301683E-04 7.4842798776E-01 8.1479806844E-02 1.5745710416E-01 0.0000000000E+00
1.6270000000E+03 1.6495517924E-03 3.4808435213E-03 6.9465510412E-06 1.8749086652E-04 0.0000000000E+00 6.9529772922E-03 3.7270115190E-04 7.4611850190E-01 8.3381493581E-02 1.5784949334E-01 0.0000000000E+00
1.6280000000E+03 1.6519282929E-03 3.4851712037E-03 6.9718418762E-06 1.8789166859E-04 0.0000000000E+00 6.9616223188E-03 3.7350434727E-04 7.4385735440E-01 8.5229961461E-02 1.5824559446E-01 0.0000000000E+00
1.6290000000E+03 1.6544657810E-03 3.4898060581E-03 6.9979080610E-06 1.8830966225E-04 0.0000000000E+00 6.9708809077E-03 3.7434166087E-04 7.4164143049E-01 8.7028853363E-02 1.5864491417E-01 0.0000000000E+00
1.6300000000E+03 1.6571609865E-03 3.4947398058E-03 7.0247405267E-06 1.8874445510E-04 0.0000000000E+00 6.9807365216E-03 3.7521230867E-04 7.3946795467E-01 8.8781409219E-02 1.5904701729E-01 0.0000000000E+00
1.6310000000E+03 1.6600112892E-03 3.4999654650E-03 7.0523328388E-06 1.8919572380E-04 0.0000000000E+00 6.9911752135E-03 3.7611564344E-04 7.3733444066E-01 9.0490525632E-02 1.5945151804E-01 0.0000000000E+00
1.6320000000E+03 1.6630146434E-03 3.5054771853E-03 7.0806809004E-06 1.8966320547E-04 0.0000000000E+00 7.0021852963E-03 3.7705113767E-04 7.3523865037E-01 9.2158804624E-02 1.5985807285E-01 0.0000000000E+00
1.6330000000E+03 1.6661695172E-03 3.5112701127E-03 7.1097827140E-06 1.9014669068E-04 0.0000000000E+00 7.0137570728E-03 3.7801836956E-04 7.3317856018E-01 9.3788593840E-02 1.6026637443E-01 0.0000000000E+00
1.6340000000E+03 1.6694748433E-03 3.5173402780E-03 7.1396381892E-06 1.9064601770E-04 0.0000000000E+00 7.0258826141E-03 3.7901701160E-04 7.3115233274E-01 9.5382019966E-02 1.6067614689E-01 0.0000000000E+00
1.6350000000E+03 1.6729299791E-03 3.5236845062E-03 7.1702489878E-06 1.9116106779E-04 0.0000000000E+00 7.0385555762E-03 3.8004682117E-04 7.2915829346E-01 9.6941016721E-02 1.6108714162E-01 0.0000000000E+00
1.6360000000E+03 1.6765346747E-03 3.5303003398E-03 7.2016183997E-06 1.9169176132E-04 0.0000000000E+00 7.0517710493E-03 3.8110763279E-04 7.2719491060E-01 9.8467348443E-02 1.6149913388E-01 0.0000000000E+00
1.6370000000E+03 1.6802890480E-03 3.5371859768E-03 7.2337512446E-06 1.9223805460E-04 0.0000000000E+00 7.0655254324E-03 3.8219935173E-04 7.2526077844E-01 9.9962630104E-02 1.6191191984E-01 0.0000000000E+00
1.6380000000E+03 1.6841935643E-03 3.5443402182E-03 7.2666537952E-06 1.9279993726E-04 0.0000000000E+00 7.0798163290E-03 3.8332194878E-04 7.2335460283E-01 1.0142834438E-01 1.6232531414E-01 0.0000000000E+00
1.6390000000E+03 1.6882490216E-03 3.5517624256E-03 7.3003337183E-06 1.9337743011E-04 0.0000000000E+00 7.0946424619E-03 3.8447545593E-04 7.2147518888E-01 1.0286585629E-01 1.6273914770E-01 0.0000000000E+00
1.6400000000E+03 1.6924565395E-03 3.5594524852E-03 7.3348000329E-06 1.9397058340E-04 0.0000000000E+00 7.1100036025E-03 3.8565996290E-04 7.1962143021E-01 1.0427642585E-01 1.6315326597E-01 0.0000000000E+00
1.6410000000E+03 1.6968175519E-03 3.5674107799E-03 7.3700630814E-06 1.9457947549E-04 0.0000000000E+00 7.1259005131E-03 3.8687561431E-04 7.1779229980E-01 1.0566121894E-01 1.6356752726E-01 0.0000000000E+00
1.6420000000E+03 1.7013338031E-03 3.5756381656E-03 7.4061345140E-06 1.9520421177E-04 0.0000000000E+00 7.1423349013E-03 3.8812260752E-04 7.1598684182E-01 1.0702131690E-01 1.6398180146E-01 0.0000000000E+00
1.6430000000E+03 1.7060073470E-03 3.5841359531E-03 7.4430272848E-06 1.9584492385E-04 0.0000000000E+00 7.1593093832E-03 3.8940119093E-04 7.1420416467E-01 1.0835772477E-01 1.6439596873E-01 0.0000000000E+00
1.6440000000E+03 1.7108405494E-03 3.5929058945E-03 7.4807556584E-06 1.9650176903E-04 0.0000000000E+00 7.1768274561E-03 3.9071166282E-04 7.1244343476E-01 1.0967137861E-01 1.6480991855E-01 0.0000000000E+00
1.6450000000E+03 1.7158360929E-03 3.6019501737E-03 7.5193352266E-06 1.9717492998E-04 0.0000000000E+00 7.1948934791E-03 3.9205437054E-04 7.1070387102E-01 1.1096315189E-01 1.6522354871E-01 0.0000000000E+00
1.6460000000E+03 1.7209969849E-03 3.6112713995E-03 7.5587829358E-06 1.9786461462E-04 0.0000000000E+00 7.2135126606E-03 3.9342971019E-04 7.0898474012E-01 1.1223386119E-01 1.6563676454E-01 0.0000000000E+00
1.6470000000E+03 1.7263265682E-03 3.6208726034E-03 7.5991171240E-06 1.9857105615E-04 0.0000000000E+00 7.2326910523E-03 3.9483812658E-04 7.0728535214E-01 1.1348427116E-01 1.6604947817E-01 0.0000000000E+00
1.6480000000E+03 1.7318285350E-03 3.6307572394E-03 7.6403575668E-06 1.9929451337E-04 0.0000000000E+00 7.2524355501E-03 3.9628011357E-04 7.0560505676E-01 1.1471509904E-01 1.6646160789E-01 0.0000000000E+00
1.6490000000E+03 1.7375069433E-03 3.6409291879E-03 7.6825255356E-06 2.0003527110E-04 0.0000000000E+00 7.2727539009E-03 3.9775621479E-04 7.0394323984E-01 1.1592701857E-01 1.6687307755E-01 0.0000000000E+00
1.6500000000E+03 1.7433662380E-03 3.6513927614E-03 7.7256438649E-06 2.0079364079E-04 0.0000000000E+00 7.2936547146E-03 3.9926702464E-04 7.0229932032E-01 1.1712066359E-01 1.6728381607E-01 0.0000000000E+00
1.6510000000E+03 1.7494112742E-03 3.6621527141E-03 7.7697370314E-06 2.0156996134E-04 0.0000000000E+00 7.3151474826E-03 4.0081318965E-04 7.0067274751E-01 1.1829663120E-01 1.6769375694E-01 0.0000000000E+00
1.6520000000E+03 1.7556473455E-03 3.6732142538E-03 7.8148312462E-06 2.0236460007E-04 0.0000000000E+00 7.3372426024E-03 4.0239541017E-04 6.9906299853E-01 1.1945548460E-01 1.6810283783E-01 0.0000000000E+00
1.6530000000E+03 1.7620802166E-03 3.6845830573E-03 7.8609545591E-06 2.0317795397E-04 0.0000000000E+00 7.3599514071E-03 4.0401444242E-04 6.9746957610E-01 1.2059775569E-01 1.6851100018E-01 0.0000000000E+00
1.6540000000E+03 1.7687161615E-03 3.6962652886E-03 7.9081369785E-06 2.0401045103E-04 0.0000000000E+00 7.3832862029E-03 4.0567110090E-04 6.9589200642E-01 1.2172394737E-01 1.6891818887E-01 0.0000000000E+00
1.6550000000E+03 1.7755620066E-03 3.7082676204E-03 7.9564106077E-06 2.0486255190E-04 0.0000000000E+00 7.4072603111E-03 4.0736626120E-04 6.9432983733E-01 1.2283453564E-01 1.6932435187E-01 0.0000000000E+00
1.6560000000E+03 1.7826251820E-03 3.7205972594E-03 8.0058097988E-06 2.0573475178E-04 0.0000000000E+00 7.4318881192E-03 4.0910086323E-04 6.9278263655E-01 1.2392997149E-01 1.6972943997E-01 0.0000000000E+00
1.6570000000E+03 1.7899137799E-03 3.7332619754E-03 8.0563713286E-06 2.0662758251E-04 0.0000000000E+00 7.4571851381E-03 4.1087591487E-04 6.9124999014E-01 1.2501068260E-01 1.7013340650E-01 0.0000000000E+00
1.6580000000E+03 1.7974366223E-03 3.7462701341E-03 8.1081345978E-06 2.0754161504E-04 0.0000000000E+00 7.4831680683E-03 4.1269249618E-04 6.8973150095E-01 1.2607707492E-01 1.7053620706E-01 0.0000000000E+00
1.6590000000E+03 1.8052033407E-03 3.7596307349E-03 8.1611418572E-06 2.0847746220E-04 0.0000000000E+00 7.5098548752E-03 4.1455176409E-04 6.8822678731E-01 1.2712953410E-01 1.7093779927E-01 0.0000000000E+00
1.6600000000E+03 1.8132244686E-03 3.7733534540E-03 8.2154384666E-06 2.0943578182E-04 0.0000000000E+00 7.5372648740E-03 4.1645495773E-04 6.8673548173E-01 1.2816842672E-01 1.7133814258E-01 0.0000000000E+00
1.6610000000E+03 1.8215115496E-03 3.7874486923E-03 8.2710731910E-06 2.1041728032E-04 0.0000000000E+00 7.5654188265E-03 4.1840340447E-04 6.8525722966E-01 1.2919410150E-01 1.7173719801E-01 0.0000000000E+00
1.6620000000E+03 1.8300772664E-03 3.8019276306E-03 8.3280985396E-06 2.1142271676E-04 0.0000000000E+00 7.5943390502E-03 4.2039852666E-04 6.8379168840E-01 1.3020689036E-01 1.7213492796E-01 0.0000000000E+00
1.6630000000E+03 1.8389355928E-03 3.8168022915E-03 8.3865711585E-06 2.1245290750E-04 0.0000000000E+00 7.6240495420E-03 4.2244184927E-04 6.8233852593E-01 1.3120710935E-01 1.7253129596E-01 0.0000000000E+00
1.6640000000E+03 1.8481019763E-03 3.8320856095E-03 8.4465522859E-06 2.1350873144E-04 0.0000000000E+00 7.6545761179E-03 4.2453500854E-04 6.8089741989E-01 1.3219505958E-01 1.7292626653E-01 0.0000000000E+00
1.6650000000E+03 1.8575935583E-03 3.8477915111E-03 8.5081082829E-06 2.1459113614E-04 0.0000000000E+00 7.6859465720E-03 4.2667976172E-04 6.7946805652E-01 1.3317102792E-01 1.7331980491E-01 0.0000000000E+00
1.6660000000E+03 1.8674294425E-03 3.8639350046E-03 8.5713112592E-06 2.1570114476E-04 0.0000000000E+00 7.7181908562E-03 4.2887799813E-04 6.7805012958E-01 1.3413528780E-01 1.7371187686E-01 0.0000000000E+00
1.6670000000E+03 1.8776310261E-03 3.8805322843E-03 8.6362398145E-06 2.1683986419E-04 0.0000000000E+00 7.7513412861E-03 4.3113175171E-04 6.7664333933E-01 1.3508809978E-01 1.7410244844E-01 0.0000000000E+00
1.6680000000E+03 1.8882224111E-03 3.8976008473E-03 8.7029799271E-06 2.1800849446E-04 0.0000000000E+00 7.7854327750E-03 4.3344321533E-04 6.7524739143E-01 1.3602971210E-01 1.7449148575E-01 0.0000000000E+00
1.6690000000E+03 1.8992309263E-03 3.9151596293E-03 8.7716260311E-06 2.1920833979E-04 0.0000000000E+00 7.8205031024E-03 4.3581475713E-04 6.7386199574E-01 1.3696036118E-01 1.7487895470E-01 0.0000000000E+00
1.6700000000E+03 1.9106877950E-03 3.9332291597E-03 8.8422823401E-06 2.2044082171E-04 0.0000000000E+00 7.8565932227E-03 4.3824893929E-04 6.7248686512E-01 1.3788027203E-01 1.7526482063E-01 0.0000000000E+00
1.6710000000E+03 1.9226290089E-03 3.9518317414E-03 8.9150644979E-06 2.2170749476E-04 0.0000000000E+00 7.8937476216E-03 4.4074853954E-04 6.7112171397E-01 1.3878965852E-01 1.7564904804E-01 0.0000000000E+00
1.6720000000E+03 1.9350964910E-03 3.9709916592E-03 8.9901016780E-06 2.2301006548E-04 0.0000000000E+00 7.9320147289E-03 4.4331657619E-04 6.6976625664E-01 1.3968872358E-01 1.7603160016E-01 0.0000000000E+00
1.6730000000E+03 1.9481396786E-03 3.9907354234E-03 9.0675393111E-06 2.2435041590E-04 0.0000000000E+00 7.9714473997E-03 4.4595633698E-04 6.6842020548E-01 1.4057765936E-01 1.7641243837E-01 0.0000000000E+00
1.6740000000E+03 1.9618177351E-03 4.0110920548E-03 9.1475427196E-06 2.2573063295E-04 0.0000000000E+00 8.0121034773E-03 4.4867141293E-04 6.6708326840E-01 1.4145664708E-01 1.7679152167E-01 0.0000000000E+00
1.6750000000E+03 1.9762027257E-03 4.0320934228E-03 9.2303021122E-06 2.2715304642E-04 0.0000000000E+00 8.0540464556E-03 4.5146573781E-04 6.6575514580E-01 1.4232585681E-01 1.7716880570E-01 0.0000000000E+00
1.6760000000E+03 1.9912789918E-03 4.0535602152E-03 9.3155469073E-06 2.2860818615E-04 0.0000000000E+00 8.0969179421E-03 4.5431960169E-04 6.6440038009E-01 1.4317787291E-01 1.7753485025E-01 5.2896263953E-05
1.6770000000E+03 2.0072747636E-03 4.0757637641E-03 9.4040723477E-06 2.3011212392E-04 0.0000000000E+00 8.1412596145E-03 4.5726378300E-04 6.6305725001E-01 1.4402104680E-01 1.7789984385E-01 1.0078121948E-04
1.6780000000E+03 2.0243278585E-03 4.0987205583E-03 9.4961406627E-06 2.3166680410E-04 0.0000000000E+00 8.1871039743E-03 4.6030057003E-04 6.6172103752E-01 1.4485457333E-01 1.7826255931E-01 1.5021393145E-04
1.6790000000E+03 2.0426394676E-03 4.1224673668E-03 9.5921345604E-06 2.3327564579E-04 0.0000000000E+00 8.2345238195E-03 4.6343454265E-04 6.6038956331E-01 1.4567816924E-01 1.7862243554E-01 2.0389893815E-04
1.6800000000E+03 2.0625053612E-03 4.1470550524E-03 9.6925889770E-06 2.3494340274E-04 0.0000000000E+00 8.2836197370E-03 4.6667187887E-04 6.5906195171E-01 1.4649182061E-01 1.7897925600E-01 2.6248365421E-04
1.6810000000E+03 2.0843782181E-03 4.1725431109E-03 9.7982663654E-06 2.3667625397E-04 0.0000000000E+00 8.3345089027E-03 4.7001972996E-04 6.5773751239E-01 1.4729554385E-01 1.7933285092E-01 3.2616835260E-04
1.6820000000E+03 2.1090009557E-03 4.1989996905E-03 9.9103412572E-06 2.3848264506E-04 0.0000000000E+00 8.3873245050E-03 4.7348618976E-04 6.5641545296E-01 1.4808932268E-01 1.7968301964E-01 3.9500038236E-04
1.6830000000E+03 2.1377076869E-03 4.2265025504E-03 1.0030834729E-05 2.4037531922E-04 0.0000000000E+00 8.4422162472E-03 4.7708032189E-04 6.5509461834E-01 1.4887304840E-01 1.8002945844E-01 4.6896186389E-04
1.6840000000E+03 1.6672655764E-03 2.1946015863E-03 4.5887112940E-06 1.1130788592E-04 1.0130617870E-08 8.5224775168E-03 4.8212046833E-04 6.5555205652E-01 1.5005362477E-01 1.8086245308E-01 5.4949376180E-04
1.6850000000E+03 8.5246249038E-04 1.1075154216E-03 2.3395045989E-06 5.6300305980E-05 7.6178209753E-06 8.5996923292E-03 4.8700219953E-04 6.5555664481E-01 1.5112555878E-01 1.8156980065E-01 6.3506568862E-04
1.6860000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 3.2685051360E-05 8.6802758329E-03 4.9208884510E-04 6.5558331428E-01 1.5219698385E-01 1.8228208930E-01 7.2598418571E-04
1.6870000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 7.5531477643E-05 8.7464059460E-03 4.9636966805E-04 6.5427225234E-01 1.5295021363E-01 1.8261983949E-01 8.2050611325E-04
1.6880000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.3586467962E-04 8.8158791028E-03 5.0085292716E-04 6.5294933631E-01 1.5369096747E-01 1.8295024811E-01 9.1982833051E-04
1.6890000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.1337864823E-04 8.8892094652E-03 5.0556792414E-04 6.5161450907E-01 1.5441929359E-01 1.8327326740E-01 1.0238610782E-03
1.6900000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 3.0776911707E-04 8.9670733051E-03 5.1055262821E-04 6.5026760877E-01 1.5513521208E-01 1.8358881997E-01 1.1325131189E-03
1.6910000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 4.1873340338E-04 9.0503955772E-03 5.1585810224E-04 6.4890830475E-01 1.5583869881E-01 1.8389678013E-01 1.2456920561E-03
1.6920000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 5.4597009807E-04 9.1405042214E-03 5.2155632022E-04 6.4753599231E-01 1.5652965879E-01 1.8419694298E-01 1.3633043018E-03
1.6930000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 6.8917845086E-04 9.2394240645E-03 5.2775495865E-04 6.4614959378E-01 1.5720787576E-01 1.8448896623E-01 1.4852545728E-03
1.6940000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 8.4805707817E-04 9.3504840926E-03 5.3462786548E-04 6.4474714797E-01 1.5787290813E-01 1.8477225003E-01 1.6114445139E-03
1.6950000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.0223009825E-03 9.4797071727E-03 5.4248496382E-04 6.4332487084E-01 1.5852385084E-01 1.8504566211E-01 1.7417692760E-03
1.6960000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.2178691969E-03 4.8419316352E-03 2.7729832242E-04 6.4516387509E-01 1.5997429376E-01 1.8625639180E-01 1.8857221099E-03
1.6970000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.4343238925E-03 0.0000000000E+00 0.0000000000E+00 6.4711784232E-01 1.6145438798E-01 1.8750311792E-01 2.0355007306E-03
1.6980000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.6658521655E-03 0.0000000000E+00 0.0000000000E+00 6.4573655864E-01 1.6209858296E-01 1.8778285654E-01 2.1795260044E-03
1.6990000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.9247413957E-03 0.0000000000E+00 0.0000000000E+00 6.4433511347E-01 1.6272888558E-01 1.8805260517E-01 2.3273919315E-03
1.7000000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.2116852774E-03 0.0000000000E+00 0.0000000000E+00 6.4291302843E-01 1.6334517298E-01 1.8831216758E-01 2.4790011916E-03
1.7010000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5261432647E-03 0.0000000000E+00 0.0000000000E+00 6.4147090959E-01 1.6394759521E-01 1.8856166461E-01 2.6342605210E-03
1.7020000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.8675768256E-03 0.0000000000E+00 0.0000000000E+00 6.4000935903E-01 1.6453630369E-01 1.8880121871E-01 2.7930773474E-03
1.7030000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 3.2354497238E-03 0.0000000000E+00 0.0000000000E+00 6.3852897327E-01 1.6511145076E-01 1.8903095349E-01 2.9553598349E-03
1.7040000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 3.6292282795E-03 0.0000000000E+00 0.0000000000E+00 6.3703034285E-01 1.6567318958E-01 1.8925099352E-01 3.1210169286E-03
1.7050000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 4.0483816207E-03 0.0000000000E+00 0.0000000000E+00 6.3551405202E-01 1.6622167399E-01 1.8946146422E-01 3.2899583947E-03
1.7060000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 4.4923819222E-03 0.0000000000E+00 0.0000000000E+00 6.3398067849E-01 1.6675705844E-01 1.8966249172E-01 3.4620948584E-03
1.7070000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 4.9607046351E-03 0.0000000000E+00 0.0000000000E+00 6.3243079330E-01 1.6727949789E-01 1.8985420277E-01 3.6373378370E-03
1.7080000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 5.4528287051E-03 0.0000000000E+00 0.0000000000E+00 6.3086496058E-01 1.6778914774E-01 1.9003672465E-01 3.8155997723E-03
1.7090000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 5.9682367808E-03 0.0000000000E+00 0.0000000000E+00 6.2928373742E-01 1.6828616375E-01 1.9021018507E-01 3.9967940586E-03
1.7100000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 6.5064154111E-03 0.0000000000E+00 0.0000000000E+00 6.2768767373E-01 1.6877070194E-01 1.9037471205E-01 4.1808350692E-03
1.7110000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 7.0668552330E-03 0.0000000000E+00 0.0000000000E+00 6.2607731210E-01 1.6924291853E-01 1.9053043388E-01 4.3676381808E-03
1.7120000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 7.6490511491E-03 0.0000000000E+00 0.0000000000E+00 6.2445318767E-01 1.6970296987E-01 1.9067747900E-01 4.5571197951E-03
1.7130000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 8.2525024956E-03 0.0000000000E+00 0.0000000000E+00 6.2281582801E-01 1.7015101234E-01 1.9081597592E-01 4.7491973596E-03
1.7140000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 8.8767131998E-03 0.0000000000E+00 0.0000000000E+00 6.2116575308E-01 1.7058720229E-01 1.9094605314E-01 4.9437893850E-03
1.7150000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 9.5211919296E-03 0.0000000000E+00 0.0000000000E+00 6.1950347507E-01 1.7101169597E-01 1.9106783910E-01 5.1408154625E-03
1.7160000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.0185452232E-02 0.0000000000E+00 0.0000000000E+00 6.1782949836E-01 1.7142464947E-01 1.9118146206E-01 5.3401962782E-03
1.7170000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.0869012666E-02 0.0000000000E+00 0.0000000000E+00 6.1614431946E-01 1.7182621861E-01 1.9128705008E-01 5.5418536266E-03
1.7180000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.1571396919E-02 0.0000000000E+00 0.0000000000E+00 6.1444842693E-01 1.7221655894E-01 1.9138473090E-01 5.7457104220E-03
1.7190000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.2292133926E-02 0.0000000000E+00 0.0000000000E+00 6.1274230135E-01 1.7259582562E-01 1.9147463190E-01 5.9516907091E-03
1.7200000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.3030757969E-02 0.0000000000E+00 0.0000000000E+00 6.1102641529E-01 1.7296417338E-01 1.9155688007E-01 6.1597196719E-03
1.7210000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.3786808777E-02 0.0000000000E+00 0.0000000000E+00 6.0930123323E-01 1.7332175647E-01 1.9163160188E-01 6.3697236408E-03
1.7220000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.4559831613E-02 0.0000000000E+00 0.0000000000E+00 6.0756721161E-01 1.7366872859E-01 1.9169892328E-01 6.5816300996E-03
1.7230000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.5349377354E-02 0.0000000000E+00 0.0000000000E+00 6.0582479877E-01 1.7400524281E-01 1.9175896961E-01 6.7953676898E-03
1.7240000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.6155002565E-02 0.0000000000E+00 0.0000000000E+00 6.0407443494E-01 1.7433145157E-01 1.9181186557E-01 7.0108662149E-03
1.7250000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.6976269565E-02 0.0000000000E+00 0.0000000000E+00 6.0231655226E-01 1.7464750659E-01 1.9185773518E-01 7.2280566431E-03
1.7260000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.7812746488E-02 0.0000000000E+00 0.0000000000E+00 6.0055157479E-01 1.7495355882E-01 1.9189670168E-01 7.4468711090E-03
1.7270000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.8664007329E-02 0.0000000000E+00 0.0000000000E+00 5.9877991851E-01 1.7524975841E-01 1.9192888756E-01 7.6672429141E-03
1.7280000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.9529631996E-02 0.0000000000E+00 0.0000000000E+00 5.9700199134E-01 1.7553625466E-01 1.9195441445E-01 7.8891065267E-03
1.7290000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.0409206348E-02 0.0000000000E+00 0.0000000000E+00 5.9521819319E-01 1.7581319596E-01 1.9197340311E-01 8.1123975804E-03
1.7300000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.1302322224E-02 0.0000000000E+00 0.0000000000E+00 5.9342891595E-01 1.7608072976E-01 1.9198597341E-01 8.3370528721E-03
1.7310000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.2208577475E-02 0.0000000000E+00 0.0000000000E+00 5.9163454358E-01 1.7633900253E-01 1.9199224426E-01 8.5630103591E-03
1.7320000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.3127575982E-02 0.0000000000E+00 0.0000000000E+00 5.8983545211E-01 1.7658815975E-01 1.9199233359E-01 8.7902091550E-03
1.7330000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.4058927676E-02 0.0000000000E+00 0.0000000000E+00 5.8803200969E-01 1.7682834580E-01 1.9198635831E-01 9.0185895255E-03
1.7340000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5002248545E-02 0.0000000000E+00 0.0000000000E+00 5.8622457667E-01 1.7705970399E-01 1.9197443432E-01 9.2480928828E-03
1.7350000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5957160639E-02 0.0000000000E+00 0.0000000000E+00 5.8441350565E-01 1.7728237653E-01 1.9195667643E-01 9.4786617798E-03
1.7360000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.6923292078E-02 0.0000000000E+00 0.0000000000E+00 5.8259914150E-01 1.7749650445E-01 1.9193319835E-01 9.7102399034E-03
1.7370000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.7900277039E-02 0.0000000000E+00 0.0000000000E+00 5.8078182146E-01 1.7770222760E-01 1.9190411267E-01 9.9427720672E-03
1.7380000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.8887755754E-02 0.0000000000E+00 0.0000000000E+00 5.7896187524E-01 1.7789968465E-01 1.9186953088E-01 1.0176204204E-02
1.7390000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.9885374497E-02 0.0000000000E+00 0.0000000000E+00 5.7713962499E-01 1.7808901301E-01 1.9182956325E-01 1.0410483356E-02
1.7400000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 3.0892785566E-02 0.0000000000E+00 0.0000000000E+00 5.7531538548E-01 1.7827034885E-01 1.9178431891E-01 1.0645557669E-02
1.7410000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 3.1909647265E-02 0.0000000000E+00 0.0000000000E+00 5.7348946412E-01 1.7844382704E-01 1.9173390578E-01 1.0881376380E-02
1.7420000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 3.2935623877E-02 0.0000000000E+00 0.0000000000E+00 5.7166216105E-01 1.7860958118E-01 1.9167843058E-01 1.1117889809E-02
1.7430000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 3.3970385641E-02 0.0000000000E+00 0.0000000000E+00 5.6983376921E-01 1.7876774353E-01 1.9161799878E-01 1.1355049346E-02
1.7440000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 3.5013608719E-02 0.0000000000E+00 0.0000000000E+00 5.6800457446E-01 1.7891844502E-01 1.9155271463E-01 1.1592807445E-02
1.7450000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 3.6064975161E-02 0.0000000000E+00 0.0000000000E+00 5.6617485562E-01 1.7906181524E-01 1.9148268111E-01 1.1831117611E-02
1.7460000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 3.7124172874E-02 0.0000000000E+00 0.0000000000E+00 5.6434488460E-01 1.7919798239E-01 1.9140799998E-01 1.2069934387E-02
1.7470000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 3.8190895576E-02 0.0000000000E+00 0.0000000000E+00 5.6251492645E-01 1.7932707331E-01 1.9132877167E-01 1.2309213343E-02
1.7480000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 3.9264842760E-02 0.0000000000E+00 0.0000000000E+00 5.6068523948E-01 1.7944921344E-01 1.9124509539E-01 1.2548911066E-02
1.7490000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 4.0345719646E-02 0.0000000000E+00 0.0000000000E+00 5.5885607536E-01 1.7956452683E-01 1.9115706903E-01 1.2788985146E-02
1.7500000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 4.1433237135E-02 0.0000000000E+00 0.0000000000E+00 5.5702767916E-01 1.7967313611E-01 1.9106478922E-01 1.3029394165E-02
1.7510000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 4.2527111763E-02 0.0000000000E+00 0.0000000000E+00 5.5520028952E-01 1.7977516249E-01 1.9096835127E-01 1.3270097681E-02
1.7520000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 4.3627065645E-02 0.0000000000E+00 0.0000000000E+00 5.5337413867E-01 1.7987072575E-01 1.9086784921E-01 1.3511056222E-02
1.7530000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 4.4732826429E-02 0.0000000000E+00 0.0000000000E+00 5.5154945259E-01 1.7995994425E-01 1.9076337577E-01 1.3752231264E-02
1.7540000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 4.5844127237E-02 0.0000000000E+00 0.0000000000E+00 5.4972645107E-01 1.8004293491E-01 1.9065502240E-01 1.3993585225E-02
1.7550000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 4.6960706609E-02 0.0000000000E+00 0.0000000000E+00 5.4790534782E-01 1.8011981320E-01 1.9054287922E-01 1.4235081450E-02
1.7560000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 4.8082308449E-02 0.0000000000E+00 0.0000000000E+00 5.4608635056E-01 1.8019069315E-01 1.9042703508E-01 1.4476684194E-02
1.7570000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 4.9208681963E-02 0.0000000000E+00 0.0000000000E+00 5.4426966113E-01 1.8025568736E-01 1.9030757753E-01 1.4718358614E-02
1.7580000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 5.0339581601E-02 0.0000000000E+00 0.0000000000E+00 5.4245547558E-01 1.8031490698E-01 1.9018459280E-01 1.4960070753E-02
1.7590000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 5.1474766993E-02 0.0000000000E+00 0.0000000000E+00 5.4064398427E-01 1.8036846170E-01 1.9005816588E-01 1.5201787524E-02
1.7600000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 5.2614002892E-02 0.0000000000E+00 0.0000000000E+00 5.3883537198E-01 1.8041645977E-01 1.8992838044E-01 1.5443476700E-02
1.7610000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 5.3757059105E-02 0.0000000000E+00 0.0000000000E+00 5.3702981798E-01 1.8045900801E-01 1.8979531888E-01 1.5685106898E-02
1.7620000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 5.4903710432E-02 0.0000000000E+00 0.0000000000E+00 5.3522749615E-01 1.8049621180E-01 1.8965906232E-01 1.5926647569E-02
1.7630000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 5.6053736601E-02 0.0000000000E+00 0.0000000000E+00 5.3342857509E-01 1.8052817507E-01 1.8951969061E-01 1.6168068976E-02
1.7640000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 5.7206922205E-02 0.0000000000E+00 0.0000000000E+00 5.3163321818E-01 1.8055500033E-01 1.8937728236E-01 1.6409342191E-02
1.7650000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 5.8363056631E-02 0.0000000000E+00 0.0000000000E+00 5.2984158370E-01 1.8057678865E-01 1.8923191489E-01 1.6650439074E-02
1.7660000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 5.9521933996E-02 0.0000000000E+00 0.0000000000E+00 5.2805382496E-01 1.8059363970E-01 1.8908366431E-01 1.6891332259E-02
1.7670000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 6.0683353084E-02 0.0000000000E+00 0.0000000000E+00 5.2627009031E-01 1.8060565171E-01 1.8893260546E-01 1.7131995147E-02
1.7680000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 6.1847117271E-02 0.0000000000E+00 0.0000000000E+00 5.2449052332E-01 1.8061292151E-01 1.8877881195E-01 1.7372401885E-02
1.7690000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 6.3013034465E-02 0.0000000000E+00 0.0000000000E+00 5.2271526284E-01 1.8061554454E-01 1.8862235620E-01 1.7612527356E-02
1.7700000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 6.4180917035E-02 0.0000000000E+00 0.0000000000E+00 5.2094444308E-01 1.8061361482E-01 1.8846330939E-01 1.7852347167E-02
1.7710000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 6.5350581744E-02 0.0000000000E+00 0.0000000000E+00 5.1917819374E-01 1.8060722502E-01 1.8830174150E-01 1.8091837631E-02
1.7720000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 6.6521849680E-02 0.0000000000E+00 0.0000000000E+00 5.1741664007E-01 1.8059646639E-01 1.8813772133E-01 1.8330975759E-02
1.7730000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 6.7694546192E-02 0.0000000000E+00 0.0000000000E+00 5.1565990297E-01 1.8058142885E-01 1.8797131649E-01 1.8569739242E-02
1.7740000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 6.8868500817E-02 0.0000000000E+00 0.0000000000E+00 5.1390809910E-01 1.8056220095E-01 1.8780259341E-01 1.8808106442E-02
1.7750000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 7.0043547217E-02 0.0000000000E+00 0.0000000000E+00 5.1216134094E-01 1.8053886987E-01 1.8763161739E-01 1.9046056377E-02
1.7760000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 7.1219523110E-02 0.0000000000E+00 0.0000000000E+00 5.1041973690E-01 1.8051152147E-01 1.8745845256E-01 1.9283568708E-02
1.7770000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 7.2396270202E-02 0.0000000000E+00 0.0000000000E+00 5.0868339140E-01 1.8048024030E-01 1.8728316190E-01 1.9520623725E-02
1.7780000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 7.3573634121E-02 0.0000000000E+00 0.0000000000E+00 5.0695240495E-01 1.8044510956E-01 1.8710580731E-01 1.9757202339E-02
1.7790000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 7.4751464353E-02 0.0000000000E+00 0.0000000000E+00 5.0522687427E-01 1.8040621116E-01 1.8692644953E-01 1.9993286065E-02
1.7800000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 7.5929614169E-02 0.0000000000E+00 0.0000000000E+00 5.0350689232E-01 1.8036362572E-01 1.8674514822E-01 2.0228857009E-02
1.7810000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 7.7107940566E-02 0.0000000000E+00 0.0000000000E+00 5.0179254843E-01 1.8031743259E-01 1.8656196197E-01 2.0463897862E-02
1.7820000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 7.8286304199E-02 0.0000000000E+00 0.0000000000E+00 5.0008392835E-01 1.8026770981E-01 1.8637694826E-01 2.0698391881E-02
1.7830000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 7.9464569313E-02 0.0000000000E+00 0.0000000000E+00 4.9838111436E-01 1.8021453421E-01 1.8619016354E-01 2.0932322880E-02
1.7840000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 8.0642603685E-02 0.0000000000E+00 0.0000000000E+00 4.9668418534E-01 1.8015798134E-01 1.8600166318E-01 2.1165675217E-02
1.7850000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 8.1820278555E-02 0.0000000000E+00 0.0000000000E+00 4.9499321683E-01 1.8009812554E-01 1.8581150154E-01 2.1398433787E-02
1.7860000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 8.2997468562E-02 0.0000000000E+00 0.0000000000E+00 4.9330828113E-01 1.8003503992E-01 1.8561973194E-01 2.1630584002E-02
1.7870000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 8.4174051685E-02 0.0000000000E+00 0.0000000000E+00 4.9162944737E-01 1.7996879639E-01 1.8542640669E-01 2.1862111789E-02
1.7880000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 8.5349909178E-02 0.0000000000E+00 0.0000000000E+00 4.8995678160E-01 1.7989946567E-01 1.8523157711E-01 2.2093003570E-02
1.7890000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 8.6524925509E-02 0.0000000000E+00 0.0000000000E+00 4.8829034684E-01 1.7982711729E-01 1.8503529353E-01 2.2323246258E-02
1.7900000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 8.7698988298E-02 0.0000000000E+00 0.0000000000E+00 4.8663020315E-01 1.7975181962E-01 1.8483760531E-01 2.2552827243E-02
1.7910000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 8.8871988259E-02 0.0000000000E+00 0.0000000000E+00 4.8497640773E-01 1.7967363988E-01 1.8463856085E-01 2.2781734381E-02
1.7920000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 9.0043819136E-02 0.0000000000E+00 0.0000000000E+00 4.8332901498E-01 1.7959264415E-01 1.8443820761E-01 2.3009955983E-02
1.7930000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 9.1214377649E-02 0.0000000000E+00 0.0000000000E+00 4.8168807657E-01 1.7950889737E-01 1.8423659212E-01 2.3237480808E-02
1.7940000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 9.2383563430E-02 0.0000000000E+00 0.0000000000E+00 4.8005364148E-01 1.7942246341E-01 1.8403375997E-01 2.3464298048E-02
1.7950000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 9.3551278971E-02 0.0000000000E+00 0.0000000000E+00 4.7842575612E-01 1.7933340498E-01 1.8382975588E-01 2.3690397323E-02
1.7960000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 9.4717429562E-02 0.0000000000E+00 0.0000000000E+00 4.7680446434E-01 1.7924178377E-01 1.8362462365E-01 2.3915768665E-02
1.7970000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 9.5881923237E-02 0.0000000000E+00 0.0000000000E+00 4.7518980755E-01 1.7914766035E-01 1.8341840621E-01 2.4140402514E-02
1.7980000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 9.7044670720E-02 0.0000000000E+00 0.0000000000E+00 4.7358182475E-01 1.7905109427E-01 1.8321114563E-01 2.4364289705E-02
1.7990000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 9.8205585366E-02 0.0000000000E+00 0.0000000000E+00 4.7198055257E-01 1.7895214400E-01 1.8300288312E-01 2.4587421460E-02
1.8000000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 9.9364583111E-02 0.0000000000E+00 0.0000000000E+00 4.7038602540E-01 1.7885086703E-01 1.8279365904E-01 2.4809789378E-02
1.8010000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.0052158242E-01 0.0000000000E+00 0.0000000000E+00 4.6879827540E-01 1.7874731978E-01 1.8258351295E-01 2.5031385427E-02
1.8020000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.0167650422E-01 0.0000000000E+00 0.0000000000E+00 4.6721733254E-01 1.7864155772E-01 1.8237248357E-01 2.5252201934E-02
1.8030000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.0282927186E-01 0.0000000000E+00 0.0000000000E+00 4.6564322473E-01 1.7853363529E-01 1.8216060883E-01 2.5472231574E-02
1.8040000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.0397981109E-01 0.0000000000E+00 0.0000000000E+00 4.6407597780E-01 1.7842360598E-01 1.8194792587E-01 2.5691467368E-02
1.8050000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.0512804994E-01 0.0000000000E+00 0.0000000000E+00 4.6251561560E-01 1.7831152232E-01 1.8173447106E-01 2.5909902668E-02
1.8060000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.0627391873E-01 0.0000000000E+00 0.0000000000E+00 4.6096216006E-01 1.7819743589E-01 1.8152028000E-01 2.6127531149E-02
1.8070000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.0741734999E-01 0.0000000000E+00 0.0000000000E+00 4.5941563121E-01 1.7808139733E-01 1.8130538753E-01 2.6344346808E-02
1.8080000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.0855827844E-01 0.0000000000E+00 0.0000000000E+00 4.5787604725E-01 1.7796345636E-01 1.8108982776E-01 2.6560343945E-02
1.8090000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.0969664092E-01 0.0000000000E+00 0.0000000000E+00 4.5634342460E-01 1.7784366180E-01 1.8087363408E-01 2.6775517166E-02
1.8100000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.1083237635E-01 0.0000000000E+00 0.0000000000E+00 4.5481777796E-01 1.7772206159E-01 1.8065683915E-01 2.6989861368E-02
1.8110000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.1196542567E-01 0.0000000000E+00 0.0000000000E+00 4.5329912035E-01 1.7759870275E-01 1.8043947495E-01 2.7203371732E-02
1.8120000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.1309573183E-01 0.0000000000E+00 0.0000000000E+00 4.5178746315E-01 1.7747363149E-01 1.8022157274E-01 2.7416043721E-02
1.8130000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.1422323971E-01 0.0000000000E+00 0.0000000000E+00 4.5028281616E-01 1.7734689311E-01 1.8000316312E-01 2.7627873065E-02
1.8140000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.1534789610E-01 0.0000000000E+00 0.0000000000E+00 4.4878518764E-01 1.7721853210E-01 1.7978427602E-01 2.7838855762E-02
1.8150000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.1646964965E-01 0.0000000000E+00 0.0000000000E+00 4.4729458436E-01 1.7708859213E-01 1.7956494071E-01 2.8048988064E-02
1.8160000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.1758845081E-01 0.0000000000E+00 0.0000000000E+00 4.4581101162E-01 1.7695711602E-01 1.7934518582E-01 2.8258266475E-02
1.8170000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.1870425183E-01 0.0000000000E+00 0.0000000000E+00 4.4433447336E-01 1.7682414582E-01 1.7912503933E-01 2.8466687739E-02
1.8180000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.1981700667E-01 0.0000000000E+00 0.0000000000E+00 4.4286497210E-01 1.7668972278E-01 1.7890452863E-01 2.8674248842E-02
1.8190000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.2092667099E-01 0.0000000000E+00 0.0000000000E+00 4.4140250908E-01 1.7655388737E-01 1.7868368047E-01 2.8880946996E-02
1.8200000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.2203320213E-01 0.0000000000E+00 0.0000000000E+00 4.3994708424E-01 1.7641667928E-01 1.7846252101E-01 2.9086779639E-02
1.8210000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.2313655902E-01 0.0000000000E+00 0.0000000000E+00 4.3849869627E-01 1.7627813748E-01 1.7824107582E-01 2.9291744427E-02
1.8220000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.2423670218E-01 0.0000000000E+00 0.0000000000E+00 4.3705734267E-01 1.7613830017E-01 1.7801936988E-01 2.9495839227E-02
1.8230000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.2533359366E-01 0.0000000000E+00 0.0000000000E+00 4.3562301975E-01 1.7599720483E-01 1.7779742763E-01 2.9699062114E-02
1.8240000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.2642719703E-01 0.0000000000E+00 0.0000000000E+00 4.3419572273E-01 1.7585488823E-01 1.7757527293E-01 2.9901411362E-02
1.8250000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.2751747734E-01 0.0000000000E+00 0.0000000000E+00 4.3277544569E-01 1.7571138641E-01 1.7735292908E-01 3.0102885438E-02
1.8260000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.2860440104E-01 0.0000000000E+00 0.0000000000E+00 4.3136218167E-01 1.7556673475E-01 1.7713041887E-01 3.0303483001E-02
1.8270000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.2968793602E-01 0.0000000000E+00 0.0000000000E+00 4.2995592270E-01 1.7542096791E-01 1.7690776454E-01 3.0503202892E-02
1.8280000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.3076805151E-01 0.0000000000E+00 0.0000000000E+00 4.2855665979E-01 1.7527411991E-01 1.7668498783E-01 3.0702044132E-02
1.8290000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.3184471808E-01 0.0000000000E+00 0.0000000000E+00 4.2716438300E-01 1.7512622409E-01 1.7646210995E-01 3.0900005913E-02
1.8300000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.3291790762E-01 0.0000000000E+00 0.0000000000E+00 4.2577908148E-01 1.7497731315E-01 1.7623915162E-01 3.1097087596E-02
1.8310000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.3398759327E-01 0.0000000000E+00 0.0000000000E+00 4.2440074346E-01 1.7482741914E-01 1.7601613308E-01 3.1293288707E-02
1.8320000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.3505374941E-01 0.0000000000E+00 0.0000000000E+00 4.2302935631E-01 1.7467657349E-01 1.7579307408E-01 3.1488608929E-02
1.8330000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.3611635165E-01 0.0000000000E+00 0.0000000000E+00 4.2166490657E-01 1.7452480701E-01 1.7556999389E-01 3.1683048098E-02
1.8340000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.3717537674E-01 0.0000000000E+00 0.0000000000E+00 4.2030737997E-01 1.7437214990E-01 1.7534691133E-01 3.1876606201E-02
1.8350000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.3823080262E-01 0.0000000000E+00 0.0000000000E+00 4.1895676145E-01 1.7421863177E-01 1.7512384476E-01 3.2069283368E-02
1.8360000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.3928260832E-01 0.0000000000E+00 0.0000000000E+00 4.1761303522E-01 1.7406428164E-01 1.7490081211E-01 3.2261079870E-02
1.8370000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.4033077399E-01 0.0000000000E+00 0.0000000000E+00 4.1627618473E-01 1.7390912795E-01 1.7467783084E-01 3.2451996114E-02
1.8380000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.4137528082E-01 0.0000000000E+00 0.0000000000E+00 4.1494619277E-01 1.7375319858E-01 1.7445491801E-01 3.2642032639E-02
1.8390000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.4241611105E-01 0.0000000000E+00 0.0000000000E+00 4.1362304143E-01 1.7359652084E-01 1.7423209026E-01 3.2831190111E-02
1.8400000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.4345324793E-01 0.0000000000E+00 0.0000000000E+00 4.1230671216E-01 1.7343912151E-01 1.7400936380E-01 3.3019469319E-02
1.8410000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.4448667569E-01 0.0000000000E+00 0.0000000000E+00 4.1099718578E-01 1.7328102682E-01 1.7378675444E-01 3.3206871174E-02
1.8420000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.4551637954E-01 0.0000000000E+00 0.0000000000E+00 4.0969444251E-01 1.7312226248E-01 1.7356427762E-01 3.3393396700E-02
1.8430000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.4654234561E-01 0.0000000000E+00 0.0000000000E+00 4.0839846200E-01 1.7296285366E-01 1.7334194835E-01 3.3579047037E-02
1.8440000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.4756456093E-01 0.0000000000E+00 0.0000000000E+00 4.0710922333E-01 1.7280282505E-01 1.7311978129E-01 3.3763823429E-02
1.8450000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.4858301344E-01 0.0000000000E+00 0.0000000000E+00 4.0582670506E-01 1.7264220082E-01 1.7289779073E-01 3.3947727229E-02
1.8460000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.4959769194E-01 0.0000000000E+00 0.0000000000E+00 4.0455088521E-01 1.7248100465E-01 1.7267599057E-01 3.4130759889E-02
1.8470000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.5060858606E-01 0.0000000000E+00 0.0000000000E+00 4.0328174136E-01 1.7231925974E-01 1.7245439436E-01 3.4312922961E-02
1.8480000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.5161568625E-01 0.0000000000E+00 0.0000000000E+00 4.0201925055E-01 1.7215698882E-01 1.7223301532E-01 3.4494218091E-02
1.8490000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.5261898378E-01 0.0000000000E+00 0.0000000000E+00 4.0076338942E-01 1.7199421413E-01 1.7201186629E-01 3.4674647015E-02
1.8500000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.5361847066E-01 0.0000000000E+00 0.0000000000E+00 3.9951413416E-01 1.7183095749E-01 1.7179095981E-01 3.4854211561E-02
1.8510000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.5461413969E-01 0.0000000000E+00 0.0000000000E+00 3.9827146053E-01 1.7166724023E-01 1.7157030807E-01 3.5032913641E-02
1.8520000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.5560598439E-01 0.0000000000E+00 0.0000000000E+00 3.9703534392E-01 1.7150308327E-01 1.7134992293E-01 3.5210755248E-02
1.8530000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.5659399898E-01 0.0000000000E+00 0.0000000000E+00 3.9580575932E-01 1.7133850707E-01 1.7112981594E-01 3.5387738456E-02
1.8540000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.5757817841E-01 0.0000000000E+00 0.0000000000E+00 3.9458268135E-01 1.7117353169E-01 1.7090999835E-01 3.5563865416E-02
1.8550000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.5855851827E-01 0.0000000000E+00 0.0000000000E+00 3.9336608431E-01 1.7100817676E-01 1.7069048109E-01 3.5739138353E-02
1.8560000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.5953501483E-01 0.0000000000E+00 0.0000000000E+00 3.9215594216E-01 1.7084246148E-01 1.7047127480E-01 3.5913559563E-02
1.8570000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.6050766499E-01 0.0000000000E+00 0.0000000000E+00 3.9095222854E-01 1.7067640468E-01 1.7025238982E-01 3.6087131409E-02
1.8580000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.6147646629E-01 0.0000000000E+00 0.0000000000E+00 3.8975491680E-01 1.7051002477E-01 1.7003383622E-01 3.6259856324E-02
1.8590000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.6244141684E-01 0.0000000000E+00 0.0000000000E+00 3.8856397999E-01 1.7034333978E-01 1.6981562378E-01 3.6431736801E-02
1.8600000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.6340251536E-01 0.0000000000E+00 0.0000000000E+00 3.8737939091E-01 1.7017636736E-01 1.6959776200E-01 3.6602775397E-02
1.8610000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.6435976115E-01 0.0000000000E+00 0.0000000000E+00 3.8620112210E-01 1.7000912479E-01 1.6938026012E-01 3.6772974725E-02
1.8620000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.6531315404E-01 0.0000000000E+00 0.0000000000E+00 3.8502914584E-01 1.6984162897E-01 1.6916312711E-01 3.6942337457E-02
1.8630000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.6626269440E-01 0.0000000000E+00 0.0000000000E+00 3.8386343422E-01 1.6967389644E-01 1.6894637169E-01 3.7110866317E-02
1.8640000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.6720838315E-01 0.0000000000E+00 0.0000000000E+00 3.8270395907E-01 1.6950594339E-01 1.6873000232E-01 3.7278564085E-02
1.8650000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.6815022168E-01 0.0000000000E+00 0.0000000000E+00 3.8155069205E-01 1.6933778568E-01 1.6851402723E-01 3.7445433586E-02
1.8660000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.6908821191E-01 0.0000000000E+00 0.0000000000E+00 3.8040360461E-01 1.6916943879E-01 1.6829845439E-01 3.7611477696E-02
1.8670000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.7002235620E-01 0.0000000000E+00 0.0000000000E+00 3.7926266804E-01 1.6900091790E-01 1.6808329154E-01 3.7776699337E-02
1.8680000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.7095265741E-01 0.0000000000E+00 0.0000000000E+00 3.7812785344E-01 1.6883223785E-01 1.6786854618E-01 3.7941101474E-02
1.8690000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.7187911883E-01 0.0000000000E+00 0.0000000000E+00 3.7699913178E-01 1.6866341314E-01 1.6765422560E-01 3.8104687114E-02
1.8700000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.7280174418E-01 0.0000000000E+00 0.0000000000E+00 3.7587647385E-01 1.6849445799E-01 1.6744033686E-01 3.8267459304E-02
1.8710000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.7372053761E-01 0.0000000000E+00 0.0000000000E+00 3.7475985034E-01 1.6832538627E-01 1.6722688680E-01 3.8429421130E-02
1.8720000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.7463550370E-01 0.0000000000E+00 0.0000000000E+00 3.7364923179E-01 1.6815621157E-01 1.6701388205E-01 3.8590575715E-02
1.8730000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.7554664740E-01 0.0000000000E+00 0.0000000000E+00 3.7254458865E-01 1.6798694718E-01 1.6680132903E-01 3.8750926215E-02
1.8740000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.7645397406E-01 0.0000000000E+00 0.0000000000E+00 3.7144589123E-01 1.6781760609E-01 1.6658923396E-01 3.8910475821E-02
1.8750000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.7735748940E-01 0.0000000000E+00 0.0000000000E+00 3.7035310978E-01 1.6764820100E-01 1.6637760287E-01 3.9069227755E-02
1.8760000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.7825719950E-01 0.0000000000E+00 0.0000000000E+00 3.6926621444E-01 1.6747874434E-01 1.6616644157E-01 3.9227185269E-02
1.8770000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.7915311078E-01 0.0000000000E+00 0.0000000000E+00 3.6818517528E-01 1.6730924824E-01 1.6595575570E-01 3.9384351643E-02
1.8780000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.8004523003E-01 0.0000000000E+00 0.0000000000E+00 3.6710996230E-01 1.6713972458E-01 1.6574555071E-01 3.9540730186E-02
1.8790000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.8093356435E-01 0.0000000000E+00 0.0000000000E+00 3.6604054543E-01 1.6697018496E-01 1.6553583187E-01 3.9696324228E-02
1.8800000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.8181812114E-01 0.0000000000E+00 0.0000000000E+00 3.6497689456E-01 1.6680064074E-01 1.6532660425E-01 3.9851137129E-02
1.8810000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.8269890813E-01 0.0000000000E+00 0.0000000000E+00 3.6391897953E-01 1.6663110299E-01 1.6511787279E-01 4.0005172268E-02
1.8820000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.8357593334E-01 0.0000000000E+00 0.0000000000E+00 3.6286677014E-01 1.6646158256E-01 1.6490964220E-01 4.0158433045E-02
1.8830000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.8444920508E-01 0.0000000000E+00 0.0000000000E+00 3.6182023615E-01 1.6629209002E-01 1.6470191708E-01 4.0310922882E-02
1.8840000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.8531873194E-01 0.0000000000E+00 0.0000000000E+00 3.6077934732E-01 1.6612263574E-01 1.6449470184E-01 4.0462645220E-02
1.8850000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.8618452277E-01 0.0000000000E+00 0.0000000000E+00 3.5974407336E-01 1.6595322982E-01 1.6428800072E-01 4.0613603517E-02
1.8860000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.8704658668E-01 0.0000000000E+00 0.0000000000E+00 3.5871438399E-01 1.6578388213E-01 1.6408181782E-01 4.0763801246E-02
1.8870000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.8790493303E-01 0.0000000000E+00 0.0000000000E+00 3.5769024893E-01 1.6561460232E-01 1.6387615709E-01 4.0913241897E-02
1.8880000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.8875957143E-01 0.0000000000E+00 0.0000000000E+00 3.5667163788E-01 1.6544539982E-01 1.6367102233E-01 4.1061928974E-02
1.8890000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.8961051171E-01 0.0000000000E+00 0.0000000000E+00 3.5565852058E-01 1.6527628383E-01 1.6346641717E-01 4.1209865994E-02
1.8900000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.9045776393E-01 0.0000000000E+00 0.0000000000E+00 3.5465086675E-01 1.6510726335E-01 1.6326234512E-01 4.1357056487E-02
1.8910000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.9130133838E-01 0.0000000000E+00 0.0000000000E+00 3.5364864615E-01 1.6493834714E-01 1.6305880956E-01 4.1503503991E-02
1.8920000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.9214124552E-01 0.0000000000E+00 0.0000000000E+00 3.5265182856E-01 1.6476954377E-01 1.6285581371E-01 4.1649212057E-02
1.8930000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.9297749605E-01 0.0000000000E+00 0.0000000000E+00 3.5166038378E-01 1.6460086162E-01 1.6265336068E-01 4.1794184243E-02
1.8940000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.9381010085E-01 0.0000000000E+00 0.0000000000E+00 3.5067428165E-01 1.6443230885E-01 1.6245145341E-01 4.1938424118E-02
1.8950000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.9463907098E-01 0.0000000000E+00 0.0000000000E+00 3.4969349206E-01 1.6426389344E-01 1.6225009476E-01 4.2081935256E-02
1.8960000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.9546441768E-01 0.0000000000E+00 0.0000000000E+00 3.4871798494E-01 1.6409562316E-01 1.6204928745E-01 4.2224721236E-02
1.8970000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.9628615237E-01 0.0000000000E+00 0.0000000000E+00 3.4774773025E-01 1.6392750560E-01 1.6184903406E-01 4.2366785646E-02
1.8980000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.9710428663E-01 0.0000000000E+00 0.0000000000E+00 3.4678269802E-01 1.6375954818E-01 1.6164933706E-01 4.2508132076E-02
1.8990000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.9791883218E-01 0.0000000000E+00 0.0000000000E+00 3.4582285835E-01 1.6359175813E-01 1.6145019883E-01 4.2648764121E-02
1.9000000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.9872980093E-01 0.0000000000E+00 0.0000000000E+00 3.4486818136E-01 1.6342414249E-01 1.6125162160E-01 4.2788685379E-02
1.9010000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 1.9953720490E-01 0.0000000000E+00 0.0000000000E+00 3.4391863728E-01 1.6325670813E-01 1.6105360751E-01 4.2927899450E-02
1.9020000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.0034105628E-01 0.0000000000E+00 0.0000000000E+00 3.4297419638E-01 1.6308946178E-01 1.6085615858E-01 4.3066409935E-02
1.9030000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.0114136735E-01 0.0000000000E+00 0.0000000000E+00 3.4203482902E-01 1.6292240996E-01 1.6065927674E-01 4.3204220437E-02
1.9040000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.0193815057E-01 0.0000000000E+00 0.0000000000E+00 3.4110050562E-01 1.6275555906E-01 1.6046296380E-01 4.3341334560E-02
1.9050000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.0273141848E-01 0.0000000000E+00 0.0000000000E+00 3.4017119668E-01 1.6258891528E-01 1.6026722149E-01 4.3477755904E-02
1.9060000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.0352118376E-01 0.0000000000E+00 0.0000000000E+00 3.3924687281E-01 1.6242248470E-01 1.6007205141E-01 4.3613488072E-02
1.9070000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.0430745919E-01 0.0000000000E+00 0.0000000000E+00 3.3832750467E-01 1.6225627321E-01 1.5987745509E-01 4.3748534663E-02
1.9080000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.0509025767E-01 0.0000000000E+00 0.0000000000E+00 3.3741306302E-01 1.6209028656E-01 1.5968343397E-01 4.3882899274E-02
1.9090000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.0586959217E-01 0.0000000000E+00 0.0000000000E+00 3.3650351872E-01 1.6192453037E-01 1.5948998937E-01 4.4016585500E-02
1.9100000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.0664547579E-01 0.0000000000E+00 0.0000000000E+00 3.3559884273E-01 1.6175901009E-01 1.5929712255E-01 4.4149596930E-02
1.9110000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.0741792170E-01 0.0000000000E+00 0.0000000000E+00 3.3469900608E-01 1.6159373104E-01 1.5910483466E-01 4.4281937153E-02
1.9120000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.0818694317E-01 0.0000000000E+00 0.0000000000E+00 3.3380397993E-01 1.6142869841E-01 1.5891312677E-01 4.4413609750E-02
1.9130000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.0895255354E-01 0.0000000000E+00 0.0000000000E+00 3.3291373551E-01 1.6126391722E-01 1.5872199989E-01 4.4544618298E-02
1.9140000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.0971476623E-01 0.0000000000E+00 0.0000000000E+00 3.3202824418E-01 1.6109939240E-01 1.5853145492E-01 4.4674966370E-02
1.9150000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.1047359473E-01 0.0000000000E+00 0.0000000000E+00 3.3114747741E-01 1.6093512872E-01 1.5834149269E-01 4.4804657530E-02
1.9160000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.1122905261E-01 0.0000000000E+00 0.0000000000E+00 3.3027140674E-01 1.6077113082E-01 1.5815211396E-01 4.4933695338E-02
1.9170000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.1198115349E-01 0.0000000000E+00 0.0000000000E+00 3.2940000387E-01 1.6060740323E-01 1.5796331939E-01 4.5062083346E-02
1.9180000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.1272991107E-01 0.0000000000E+00 0.0000000000E+00 3.2853324057E-01 1.6044395035E-01 1.5777510961E-01 4.5189825100E-02
1.9190000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.1347533908E-01 0.0000000000E+00 0.0000000000E+00 3.2767108875E-01 1.6028077645E-01 1.5758748514E-01 4.5316924135E-02
1.9200000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.1421745133E-01 0.0000000000E+00 0.0000000000E+00 3.2681352044E-01 1.6011788570E-01 1.5740044644E-01 4.5443383983E-02
1.9210000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.1495626166E-01 0.0000000000E+00 0.0000000000E+00 3.2596050777E-01 1.5995528214E-01 1.5721399390E-01 4.5569208162E-02
1.9220000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.1569178395E-01 0.0000000000E+00 0.0000000000E+00 3.2511202299E-01 1.5979296969E-01 1.5702812786E-01 4.5694400184E-02
1.9230000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.1642403215E-01 0.0000000000E+00 0.0000000000E+00 3.2426803848E-01 1.5963095217E-01 1.5684284858E-01 4.5818963553E-02
1.9240000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.1715302023E-01 0.0000000000E+00 0.0000000000E+00 3.2342852674E-01 1.5946923330E-01 1.5665815625E-01 4.5942901760E-02
1.9250000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.1787876219E-01 0.0000000000E+00 0.0000000000E+00 3.2259346039E-01 1.5930781667E-01 1.5647405102E-01 4.6066218289E-02
1.9260000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.1860127207E-01 0.0000000000E+00 0.0000000000E+00 3.2176281219E-01 1.5914670578E-01 1.5629053296E-01 4.6188916612E-02
1.9270000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.1932056395E-01 0.0000000000E+00 0.0000000000E+00 3.2093655501E-01 1.5898590403E-01 1.5610760209E-01 4.6311000191E-02
1.9280000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.2003665192E-01 0.0000000000E+00 0.0000000000E+00 3.2011466184E-01 1.5882541469E-01 1.5592525836E-01 4.6432472479E-02
1.9290000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.2074955009E-01 0.0000000000E+00 0.0000000000E+00 3.1929710581E-01 1.5866524098E-01 1.5574350170E-01 4.6553336914E-02
1.9300000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.2145927261E-01 0.0000000000E+00 0.0000000000E+00 3.1848386020E-01 1.5850538597E-01 1.5556233193E-01 4.6673596925E-02
1.9310000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.2216583363E-01 0.0000000000E+00 0.0000000000E+00 3.1767489838E-01 1.5834585269E-01 1.5538174888E-01 4.6793255931E-02
1.9320000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.2286924732E-01 0.0000000000E+00 0.0000000000E+00 3.1687019388E-01 1.5818664403E-01 1.5520175227E-01 4.6912317335E-02
1.9330000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.2356952786E-01 0.0000000000E+00 0.0000000000E+00 3.1606972036E-01 1.5802776282E-01 1.5502234181E-01 4.7030784532E-02
1.9340000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.2426668946E-01 0.0000000000E+00 0.0000000000E+00 3.1527345159E-01 1.5786921178E-01 1.5484351715E-01 4.7148660901E-02
1.9350000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.2496074630E-01 0.0000000000E+00 0.0000000000E+00 3.1448136150E-01 1.5771099356E-01 1.5466527788E-01 4.7265949812E-02
1.9360000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.2565171260E-01 0.0000000000E+00 0.0000000000E+00 3.1369342414E-01 1.5755311071E-01 1.5448762355E-01 4.7382654620E-02
1.9370000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.2633960255E-01 0.0000000000E+00 0.0000000000E+00 3.1290961371E-01 1.5739556571E-01 1.5431055368E-01 4.7498778666E-02
1.9380000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.2702443038E-01 0.0000000000E+00 0.0000000000E+00 3.1212990453E-01 1.5723836094E-01 1.5413406773E-01 4.7614325282E-02
1.9390000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.2770621028E-01 0.0000000000E+00 0.0000000000E+00 3.1135427106E-01 1.5708149873E-01 1.5395816512E-01 4.7729297781E-02
1.9400000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.2838495645E-01 0.0000000000E+00 0.0000000000E+00 3.1058268790E-01 1.5692498129E-01 1.5378284523E-01 4.7843699468E-02
1.9410000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.2906068310E-01 0.0000000000E+00 0.0000000000E+00 3.0981512978E-01 1.5676881080E-01 1.5360810739E-01 4.7957533630E-02
1.9420000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.2973340441E-01 0.0000000000E+00 0.0000000000E+00 3.0905157158E-01 1.5661298931E-01 1.5343395091E-01 4.8070803542E-02
1.9430000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.3040313455E-01 0.0000000000E+00 0.0000000000E+00 3.0829198831E-01 1.5645751886E-01 1.5326037506E-01 4.8183512466E-02
1.9440000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.3106988770E-01 0.0000000000E+00 0.0000000000E+00 3.0753635512E-01 1.5630240136E-01 1.5308737904E-01 4.8295663648E-02
1.9450000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.3173367800E-01 0.0000000000E+00 0.0000000000E+00 3.0678464730E-01 1.5614763868E-01 1.5291496205E-01 4.8407260321E-02
1.9460000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.3239451960E-01 0.0000000000E+00 0.0000000000E+00 3.0603684027E-01 1.5599323261E-01 1.5274312324E-01 4.8518305702E-02
1.9470000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.3305242661E-01 0.0000000000E+00 0.0000000000E+00 3.0529290960E-01 1.5583918488E-01 1.5257186174E-01 4.8628802996E-02
1.9480000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.3370741313E-01 0.0000000000E+00 0.0000000000E+00 3.0455283100E-01 1.5568549716E-01 1.5240117661E-01 4.8738755392E-02
1.9490000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.3435949324E-01 0.0000000000E+00 0.0000000000E+00 3.0381658030E-01 1.5553217102E-01 1.5223106693E-01 4.8848166062E-02
1.9500000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.3500868101E-01 0.0000000000E+00 0.0000000000E+00 3.0308413349E-01 1.5537920802E-01 1.5206153170E-01 4.8957038168E-02
1.9510000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.3565499046E-01 0.0000000000E+00 0.0000000000E+00 3.0235546670E-01 1.5522660961E-01 1.5189256992E-01 4.9065374854E-02
1.9520000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.3629843561E-01 0.0000000000E+00 0.0000000000E+00 3.0163055619E-01 1.5507437720E-01 1.5172418054E-01 4.9173179248E-02
1.9530000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.3693903045E-01 0.0000000000E+00 0.0000000000E+00 3.0090937835E-01 1.5492251213E-01 1.5155636251E-01 4.9280454465E-02
1.9540000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.3757678892E-01 0.0000000000E+00 0.0000000000E+00 3.0019190973E-01 1.5477101571E-01 1.5138911472E-01 4.9387203604E-02
1.9550000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.3821172495E-01 0.0000000000E+00 0.0000000000E+00 2.9947812701E-01 1.5461988916E-01 1.5122243605E-01 4.9493429750E-02
1.9560000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.3884385246E-01 0.0000000000E+00 0.0000000000E+00 2.9876800701E-01 1.5446913366E-01 1.5105632535E-01 4.9599135971E-02
1.9570000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.3947318529E-01 0.0000000000E+00 0.0000000000E+00 2.9806152669E-01 1.5431875033E-01 1.5089078144E-01 4.9704325319E-02
1.9580000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.4009973728E-01 0.0000000000E+00 0.0000000000E+00 2.9735866314E-01 1.5416874023E-01 1.5072580314E-01 4.9809000834E-02
1.9590000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.4072352223E-01 0.0000000000E+00 0.0000000000E+00 2.9665939360E-01 1.5401910439E-01 1.5056138920E-01 4.9913165536E-02
1.9600000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.4134455391E-01 0.0000000000E+00 0.0000000000E+00 2.9596369545E-01 1.5386984376E-01 1.5039753838E-01 5.0016822433E-02
1.9610000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.4196284605E-01 0.0000000000E+00 0.0000000000E+00 2.9527154621E-01 1.5372095927E-01 1.5023424943E-01 5.0119974516E-02
1.9620000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.4257841234E-01 0.0000000000E+00 0.0000000000E+00 2.9458292352E-01 1.5357245176E-01 1.5007152103E-01 5.0222624760E-02
1.9630000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.4319126643E-01 0.0000000000E+00 0.0000000000E+00 2.9389780517E-01 1.5342432207E-01 1.4990935189E-01 5.0324776126E-02
1.9640000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.4380142193E-01 0.0000000000E+00 0.0000000000E+00 2.9321616909E-01 1.5327657096E-01 1.4974774066E-01 5.0426431557E-02
1.9650000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.4440889243E-01 0.0000000000E+00 0.0000000000E+00 2.9253799335E-01 1.5312919916E-01 1.4958668600E-01 5.0527593982E-02
1.9660000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.4501369146E-01 0.0000000000E+00 0.0000000000E+00 2.9186325615E-01 1.5298220733E-01 1.4942618653E-01 5.0628266314E-02
1.9670000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.4561583251E-01 0.0000000000E+00 0.0000000000E+00 2.9119193583E-01 1.5283559613E-01 1.4926624086E-01 5.0728451450E-02
1.9680000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.4621532904E-01 0.0000000000E+00 0.0000000000E+00 2.9052401086E-01 1.5268936613E-01 1.4910684759E-01 5.0828152270E-02
1.9690000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.4681219444E-01 0.0000000000E+00 0.0000000000E+00 2.8985945985E-01 1.5254351789E-01 1.4894800528E-01 5.0927371641E-02
1.9700000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.4740644209E-01 0.0000000000E+00 0.0000000000E+00 2.8919826156E-01 1.5239805191E-01 1.4878971250E-01 5.1026112413E-02
1.9710000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.4799808530E-01 0.0000000000E+00 0.0000000000E+00 2.8854039487E-01 1.5225296866E-01 1.4863196779E-01 5.1124377418E-02
1.9720000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.4858713736E-01 0.0000000000E+00 0.0000000000E+00 2.8788583879E-01 1.5210826857E-01 1.4847476967E-01 5.1222169476E-02
1.9730000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.4917361148E-01 0.0000000000E+00 0.0000000000E+00 2.8723457247E-01 1.5196395204E-01 1.4831811666E-01 5.1319491389E-02
1.9740000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.4975752085E-01 0.0000000000E+00 0.0000000000E+00 2.8658657520E-01 1.5182001940E-01 1.4816200725E-01 5.1416345943E-02
1.9750000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5033887861E-01 0.0000000000E+00 0.0000000000E+00 2.8594182641E-01 1.5167647098E-01 1.4800643992E-01 5.1512735909E-02
1.9760000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5091769784E-01 0.0000000000E+00 0.0000000000E+00 2.8530030563E-01 1.5153330705E-01 1.4785141315E-01 5.1608664042E-02
1.9770000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5149399158E-01 0.0000000000E+00 0.0000000000E+00 2.8466199257E-01 1.5139052786E-01 1.4769692538E-01 5.1704133082E-02
1.9780000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5206777281E-01 0.0000000000E+00 0.0000000000E+00 2.8402686703E-01 1.5124813362E-01 1.4754297507E-01 5.1799145752E-02
1.9790000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5263905449E-01 0.0000000000E+00 0.0000000000E+00 2.8339490896E-01 1.5110612449E-01 1.4738956064E-01 5.1893704760E-02
1.9800000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5320784950E-01 0.0000000000E+00 0.0000000000E+00 2.8276609845E-01 1.5096450064E-01 1.4723668052E-01 5.1987812799E-02
1.9810000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5377417068E-01 0.0000000000E+00 0.0000000000E+00 2.8214041570E-01 1.5082326215E-01 1.4708433312E-01 5.2081472544E-02
1.9820000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5433803082E-01 0.0000000000E+00 0.0000000000E+00 2.8151784105E-01 1.5068240912E-01 1.4693251683E-01 5.2174686657E-02
1.9830000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5489944266E-01 0.0000000000E+00 0.0000000000E+00 2.8089835498E-01 1.5054194159E-01 1.4678123004E-01 5.2267457783E-02
1.9840000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5545841889E-01 0.0000000000E+00 0.0000000000E+00 2.8028193809E-01 1.5040185959E-01 1.4663047114E-01 5.2359788552E-02
1.9850000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5601497213E-01 0.0000000000E+00 0.0000000000E+00 2.7966857109E-01 1.5026216308E-01 1.4648023849E-01 5.2451681578E-02
1.9860000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5656911498E-01 0.0000000000E+00 0.0000000000E+00 2.7905823485E-01 1.5012285205E-01 1.4633053045E-01 5.2543139459E-02
1.9870000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5712085995E-01 0.0000000000E+00 0.0000000000E+00 2.7845091035E-01 1.4998392642E-01 1.4618134537E-01 5.2634164780E-02
1.9880000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5767021954E-01 0.0000000000E+00 0.0000000000E+00 2.7784657870E-01 1.4984538609E-01 1.4603268161E-01 5.2724760107E-02
1.9890000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5821720615E-01 0.0000000000E+00 0.0000000000E+00 2.7724522112E-01 1.4970723095E-01 1.4588453750E-01 5.2814927993E-02
1.9900000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5876183217E-01 0.0000000000E+00 0.0000000000E+00 2.7664681899E-01 1.4956946084E-01 1.4573691136E-01 5.2904670975E-02
1.9910000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5930410990E-01 0.0000000000E+00 0.0000000000E+00 2.7605135379E-01 1.4943207559E-01 1.4558980152E-01 5.2993991574E-02
1.9920000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.5984405161E-01 0.0000000000E+00 0.0000000000E+00 2.7545880713E-01 1.4929507500E-01 1.4544320630E-01 5.3082892298E-02
1.9930000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.6038166951E-01 0.0000000000E+00 0.0000000000E+00 2.7486916073E-01 1.4915845885E-01 1.4529712400E-01 5.3171375637E-02
1.9940000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.6091697574E-01 0.0000000000E+00 0.0000000000E+00 2.7428239646E-01 1.4902222690E-01 1.4515155294E-01 5.3259444068E-02
1.9950000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.6144998241E-01 0.0000000000E+00 0.0000000000E+00 2.7369849630E-01 1.4888637887E-01 1.4500649140E-01 5.3347100050E-02
1.9960000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.6198070155E-01 0.0000000000E+00 0.0000000000E+00 2.7311744234E-01 1.4875091447E-01 1.4486193767E-01 5.3434346031E-02
1.9970000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.6250914516E-01 0.0000000000E+00 0.0000000000E+00 2.7253921681E-01 1.4861583338E-01 1.4471789006E-01 5.3521184441E-02
1.9980000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.6303532517E-01 0.0000000000E+00 0.0000000000E+00 2.7196380204E-01 1.4848113528E-01 1.4457434684E-01 5.3607617695E-02
1.9990000000E+03 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 0.0000000000E+00 2.6355925346E-01 0.0000000000E+00 0.0000000000E+00 2.7139118051E-01 1.4834681980E-01 1.4443130629E-01 5.3693648195E-02


==> anc/lesHouchesInput <==
# Example input in SLHA format, and suitable for input to
# SOFTSUSY (v1.8 or higher): CMSSM10.1.1 input - see arXiv:1109.3859
Block MODSEL		     # Select model
    1    1		     # sugra
Block SMINPUTS		     # Standard Model inputs
    1	1.279340000e+02	     # alpha^(-1) SM MSbar(MZ)
    2   1.166370000e-05	     # G_Fermi
    3   1.172000000e-01	     # alpha_s(MZ) SM MSbar
    4   9.118760000e+01	     # MZ(pole)
    5	4.250000000e+00	     # mb(mb) SM MSbar
    6   1.743000000e+02	     # mtop(pole)
    7	1.777000000e+00	     # mtau(pole)
Block MINPAR		     # Input parameters
    1   1.250000000e+02	     # m0
    2   5.000000000e+02	     # m12
    3   1.000000000e+01	     # tan beta at MZ, in DRbar scheme, Feynman gauge
    4   1.000000000e+00	     # sign(mu)
    5   0.000000000e+00	     # A0
Block SOFTSUSY               # Optional SOFTSUSY-specific parameters
    0   1.000000000e+00      # Calculate decays in output (only for RPC (N)MSSM)
# The default is that without this, SOFTSUSY will only calculate the spectrum   
    1   1.000000000e-03      # Numerical precision: suggested range 10^(-3...-6)
    2   0.000000000e+00	     # Quark mixing parameter: see manual
    3   0.000000000e+00	     # Additional verbose output?
    4   1.000000000e+00	     # Change electroweak symmetry breaking scale?
    5   1.000000000e+00      # Include 2-loop scalar mass squared/trilinear RGEs
    6   1.000000000e-04	     # Numerical precision
    7	2.000000000e+00	     # Number of loops in Higgs mass computation
   10	0.000000000e+00	     # Force it to SLHA***1*** output?
   11	1.000000000e+19	     # Gravitino mass
   12   0.000000000e+00	     # Print spectrum even when point disallowed
   13	0.000000000e+00	     # Set a tachyonic A^0 to zero mass
#   19   1.000000000e+00      # Include 3-loop SUSY RGEs
#   20   3.100000000e+01      # Include 2-loop g/Yuk corrections: 31 for all
#   22   1.000000000e+00      # Include 2-loop sparticle mass thresholds
#   23   0.000000000e+00      # No expansion of 2-loop gluino terms
   24   1.000000000e-06      # If decay BR is below this number, don't output
   25   1.000000000e+00	     # If set to 0, don't calculate 3-body decays (1=default)
   26   1.000000000e+00	     # If set to 1, output partial widths (0=default)

==> anc/lesHouchesOutput <==
# SOFTSUSY4.0.2 SLHA compliant output
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO          # Program information
     1    SOFTSUSY    # spectrum calculator
     2    4.0.2       # version number
Block MODSEL  # Select model
     1    1   # sugra
Block SMINPUTS             # Standard Model inputs
     1    1.27934000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.16637000e-05   # G_Fermi
     3    1.17200000e-01   # alpha_s(MZ)MSbar
     4    9.11876000e+01   # MZ(pole)
     5    4.25000000e+00   # mb(mb)
     6    1.74300000e+02   # Mtop(pole)
     7    1.77700000e+00   # Mtau(pole)
Block MINPAR               # SUSY breaking input parameters
     3    1.00000000e+01   # tanb, DRbar, Feynman gauge
     4    1.00000000e+00   # sign(mu)
     1    1.25000000e+02   # m0
     2    5.00000000e+02   # m12
     5    0.00000000e+00   # A0
Block EXTPAR               # scale of SUSY breaking BCs
     0    1.87815302e+16   # MX scale
# SOFTSUSY-specific non SLHA information:
# MIXING=0 Desired accuracy=1.00000000e-03 Achieved accuracy=6.13016590e-04
# 3-loop RGE corrections are off. 2-loop Yukawa/g3 thresholds are off
# 2-loop SUSY QCD computation of squark/gluino pole masses are off
Block MASS                      # Mass spectrum
# PDG code     mass             particle
        24     8.03820409e+01   # MW
        25     1.13256951e+02   # h0
        35     7.06427712e+02   # H0
        36     7.06144503e+02   # A0
        37     7.10951877e+02   # H+
   1000021     1.14698408e+03   # ~g
   1000022     2.04042003e+02   # ~neutralino(1)
   1000023     3.85036167e+02   # ~neutralino(2)
   1000024     3.85031979e+02   # ~chargino(1)
   1000025    -6.22697546e+02   # ~neutralino(3)
   1000035     6.37201325e+02   # ~neutralino(4)
   1000037     6.37471797e+02   # ~chargino(2)
   1000001     1.05537361e+03   # ~d_L
   1000002     1.05253041e+03   # ~u_L
   1000003     1.05537121e+03   # ~s_L
   1000004     1.05252801e+03   # ~c_L
   1000005     9.68325905e+02   # ~b_1
   1000006     8.08689923e+02   # ~t_1
   1000011     3.61721005e+02   # ~e_L
   1000012     3.52802620e+02   # ~nue_L
   1000013     3.61717735e+02   # ~mu_L
   1000014     3.52799269e+02   # ~numu_L
   1000015     2.22830399e+02   # ~stau_1
   1000016     3.51634504e+02   # ~nu_tau_L
   2000001     1.01078679e+03   # ~d_R
   2000002     1.01410668e+03   # ~u_R
   2000003     1.01078450e+03   # ~s_R
   2000004     1.01410392e+03   # ~c_R
   2000005     1.00752909e+03   # ~b_2
   2000006     1.01371240e+03   # ~t_2
   2000011     2.29839612e+02   # ~e_R
   2000013     2.29829165e+02   # ~mu_R
   2000015     3.62784401e+02   # ~stau_2
Block alpha                     # Effective Higgs mixing parameter
          -1.06891213e-01       # alpha - evaluated at p^2=0
Block nmix                  # neutralino mixing matrix Q=8.78006473e+02
  1  1     9.95462899e-01   # N_{1,1}
  1  2    -1.95093911e-02   # N_{1,2}
  1  3     8.57288046e-02   # N_{1,3}
  1  4    -3.63809294e-02   # N_{1,4}
  2  1     4.13654739e-02   # N_{2,1}
  2  2     9.69018863e-01   # N_{2,2}
  2  3    -2.02283928e-01   # N_{2,3}
  2  4     1.35545390e-01   # N_{2,4}
  3  1    -3.37343561e-02   # N_{3,1}
  3  2     4.92245237e-02   # N_{3,2}
  3  3     7.03466132e-01   # N_{3,3}
  3  4     7.08219133e-01   # N_{3,4}
  4  1    -7.87686936e-02   # N_{4,1}
  4  2     2.41244218e-01   # N_{4,2}
  4  3     6.75919511e-01   # N_{4,3}
  4  4    -6.91902837e-01   # N_{4,4}
Block Umix                  # chargino U mixing matrix  at Q=8.78006473e+02
  1  1     9.57096266e-01   # U_{1,1}
  1  2    -2.89770146e-01   # U_{1,2}
  2  1     2.89770146e-01   # U_{2,1}
  2  2     9.57096266e-01   # U_{2,2}
Block Vmix                  # chargino V mixing matrix  at Q=8.78006473e+02
  1  1     9.80901196e-01   # V_{1,1}
  1  2    -1.94506668e-01   # V_{1,2}
  2  1     1.94506668e-01   # V_{2,1}
  2  2     9.80901196e-01   # V_{2,2}
Block stopmix               # stop mixing matrix at Q=8.78006473e+02
  1  1     4.33473593e-01   # F_{11}
  1  2     9.01166269e-01   # F_{12}
  2  1     9.01166269e-01   # F_{21}
  2  2    -4.33473593e-01   # F_{22}
Block sbotmix               # sbottom mixing matrix at Q=8.78006473e+02
  1  1     9.59385508e-01   # F_{11}
  1  2     2.82098293e-01   # F_{12}
  2  1    -2.82098293e-01   # F_{21}
  2  2     9.59385508e-01   # F_{22}
Block staumix               # stau mixing matrix at Q=8.78006473e+02
  1  1     1.40910750e-01   # F_{11}
  1  2     9.90022303e-01   # F_{12}
  2  1     9.90022303e-01   # F_{21}
  2  2    -1.40910750e-01   # F_{22}
Block gauge Q= 8.78006473e+02  # SM gauge couplings
     1     3.62443873e-01   # g'(Q)MSSM DRbar
     2     6.43061991e-01   # g(Q)MSSM DRbar
     3     1.06094703e+00   # g3(Q)MSSM DRbar
Block yu Q= 8.78006473e+02  
  3  3     8.42770944e-01   # Yt(Q)MSSM DRbar
Block yd Q= 8.78006473e+02  
  3  3     1.35558733e-01   # Yb(Q)MSSM DRbar
Block ye Q= 8.78006473e+02  
  3  3     1.00598953e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 8.78006473e+02 # Higgs mixing parameters
     1     6.16984249e+02    # mu(Q)MSSM DRbar
     2     9.68600593e+00    # tan beta(Q)MSSM DRbar Feynman gauge
     3     2.44255825e+02    # higgs vev(Q)MSSM DRbar Feynman gauge
     4     5.18018250e+05    # mA^2(Q)MSSM DRbar
Block msoft Q= 8.78006473e+02  # MSSM DRbar SUSY breaking parameters
     1     2.09211673e+02      # M_1(Q)
     2     3.88330377e+02      # M_2(Q)
     3     1.11309380e+03      # M_3(Q)
    21     1.09021364e+05      # mH1^2(Q)
    22    -3.68839729e+05      # mH2^2(Q)
    31     3.54195627e+02      # meL(Q)
    32     3.54192290e+02      # mmuL(Q)
    33     3.53185674e+02      # mtauL(Q)
    34     2.21983731e+02      # meR(Q)
    35     2.21972901e+02      # mmuR(Q)
    36     2.18685692e+02      # mtauR(Q)
    41     1.01820492e+03      # mqL1(Q)
    42     1.01820248e+03      # mqL2(Q)
    43     9.40680427e+02      # mqL3(Q)
    44     9.80194553e+02      # muR(Q)
    45     9.80191749e+02      # mcR(Q)
    46     8.12393433e+02      # mtR(Q)
    47     9.75594696e+02      # mdR(Q)
    48     9.75592359e+02      # msR(Q)
    49     9.70560989e+02      # mbR(Q)
Block au Q= 8.78006473e+02  
  1  1    -1.15229605e+03      # Au(Q)MSSM DRbar
  2  2    -1.15229110e+03      # Ac(Q)MSSM DRbar
  3  3    -9.02211515e+02      # At(Q)MSSM DRbar
Block ad Q= 8.78006473e+02  
  1  1    -1.39558103e+03      # Ad(Q)MSSM DRbar
  2  2    -1.39557679e+03      # As(Q)MSSM DRbar
  3  3    -1.30748521e+03      # Ab(Q)MSSM DRbar
Block ae Q= 8.78006473e+02  
  1  1    -2.99334316e+02      # Ae(Q)MSSM DRbar
  2  2    -2.99328932e+02      # Amu(Q)MSSM DRbar
  3  3    -2.97704853e+02      # Atau(Q)MSSM DRbar
#     PDG         Width             
DECAY 1000021     1.41324984e+01   # Gluino decays
#     BR                NDA   PDG1         PDG2     Comments       
      2.13728507e-02    2      1         -1000001   # ~g -> d ~d_L*
      2.13728507e-02    2     -1          1000001   # ~g -> db ~d_L
      4.53465264e-02    2      1         -2000001   # ~g -> d ~d_R*
      4.53465264e-02    2     -1          2000001   # ~g -> db ~d_R
      2.26614542e-02    2      2         -1000002   # ~g -> u ~u_L*
      2.26614542e-02    2     -2          1000002   # ~g -> ub ~u_L
      4.32956960e-02    2      2         -2000002   # ~g -> u ~u_R*
      4.32956960e-02    2     -2          2000002   # ~g -> ub ~u_R
      2.13739166e-02    2      3         -1000003   # ~g -> s ~s_L*
      2.13739166e-02    2     -3          1000003   # ~g -> sb ~s_L
      4.53479566e-02    2      3         -2000003   # ~g -> s ~s_R*
      4.53479566e-02    2     -3          2000003   # ~g -> sb ~s_R
      2.26620810e-02    2      4         -1000004   # ~g -> c ~c_L*
      2.26620810e-02    2     -4          1000004   # ~g -> cb ~c_L
      4.32969443e-02    2      4         -2000004   # ~g -> c ~c_R*
      4.32969443e-02    2     -4          2000004   # ~g -> cb ~c_R
      7.37354878e-02    2      5         -1000005   # ~g -> b ~b_1*
      7.37354878e-02    2     -5          1000005   # ~g -> bb ~b_1
      4.83476917e-02    2      5         -2000005   # ~g -> b ~b_2*
      4.83476917e-02    2     -5          2000005   # ~g -> bb ~b_2
      1.12559395e-01    2      6         -1000006   # ~g -> t ~t_1*
      1.12559395e-01    2     -6          1000006   # ~g -> tb ~t_1
#
#     PDG         Width             
DECAY 1000001     9.56341683e+00   # SdownL decays
#     BR                NDA   PDG1         PDG2     Comments       
      6.22789477e-01    2      2         -1000024   # ~d_L -> u ~chi_1-
      3.19380015e-02    2      2         -1000037   # ~d_L -> u ~chi_2-
      1.77100743e-02    2      1          1000022   # ~d_L -> d ~chi_10
      3.14425934e-01    2      1          1000023   # ~d_L -> d ~chi_20
      5.92572106e-04    2      1          1000025   # ~d_L -> d ~chi_30
      1.25439403e-02    2      1          1000035   # ~d_L -> d ~chi_40
#
#     PDG         Width             
DECAY 2000001     5.37626898e-01   # SdownR decays
#     BR                NDA   PDG1         PDG2     Comments       
      9.95804628e-01    2      1          1000022   # ~d_R -> d ~chi_10
      1.29723056e-03    2      1          1000023   # ~d_R -> d ~chi_20
      4.79216262e-04    2      1          1000025   # ~d_R -> d ~chi_30
      2.41892524e-03    2      1          1000035   # ~d_R -> d ~chi_40
#
#     PDG         Width             
DECAY 1000002     9.67548356e+00   # SupL decays
#     BR                NDA   PDG1         PDG2     Comments       
      6.44437550e-01    2      1          1000024   # ~u_L -> d ~chi_1+
      1.44340745e-02    2      1          1000037   # ~u_L -> d ~chi_2+
      1.18221990e-02    2      2          1000022   # ~u_L -> u ~chi_10
      3.19274958e-01    2      2          1000023   # ~u_L -> u ~chi_20
      3.45322028e-04    2      2          1000025   # ~u_L -> u ~chi_30
      9.68589566e-03    2      2          1000035   # ~u_L -> u ~chi_40
#
#     PDG         Width             
DECAY 2000002     2.15882380e+00   # SupR decays
#     BR                NDA   PDG1         PDG2     Comments       
      9.95779459e-01    2      2          1000022   # ~u_R -> u ~chi_10
      1.29935615e-03    2      2          1000023   # ~u_R -> u ~chi_20
      4.82775576e-04    2      2          1000025   # ~u_R -> u ~chi_30
      2.43840959e-03    2      2          1000035   # ~u_R -> u ~chi_40
#
#     PDG         Width             
DECAY 1000003     9.56337399e+00   # SstrangeL decays
#     BR                NDA   PDG1         PDG2     Comments       
      6.22789381e-01    2      4         -1000024   # ~s_L -> c ~chi_1-
      3.19378478e-02    2      4         -1000037   # ~s_L -> c ~chi_2-
      1.77101072e-02    2      3          1000022   # ~s_L -> s ~chi_10
      3.14426190e-01    2      3          1000023   # ~s_L -> s ~chi_20
      5.92570541e-04    2      3          1000025   # ~s_L -> s ~chi_30
      1.25439027e-02    2      3          1000035   # ~s_L -> s ~chi_40
#
#     PDG         Width             
DECAY 2000003     5.37625455e-01   # SstrangeR decays
#     BR                NDA   PDG1         PDG2     Comments       
      9.95804645e-01    2      3          1000022   # ~s_R -> s ~chi_10
      1.29722908e-03    2      3          1000023   # ~s_R -> s ~chi_20
      4.79213785e-04    2      3          1000025   # ~s_R -> s ~chi_30
      2.41891168e-03    2      3          1000035   # ~s_R -> s ~chi_40
#
#     PDG         Width             
DECAY 1000004     9.67544373e+00   # ScharmL decays
#     BR                NDA   PDG1         PDG2     Comments       
      6.44437822e-01    2      3          1000024   # ~c_L -> s ~chi_1+
      1.44340246e-02    2      3          1000037   # ~c_L -> s ~chi_2+
      1.18222071e-02    2      4          1000022   # ~c_L -> c ~chi_10
      3.19274782e-01    2      4          1000023   # ~c_L -> c ~chi_20
      3.45320365e-04    2      4          1000025   # ~c_L -> c ~chi_30
      9.68584456e-03    2      4          1000035   # ~c_L -> c ~chi_40
#
#     PDG         Width             
DECAY 2000004     2.15881502e+00   # ScharmR decays
#     BR                NDA   PDG1         PDG2     Comments       
      9.95779484e-01    2      4          1000022   # ~c_R -> c ~chi_10
      1.29935411e-03    2      4          1000023   # ~c_R -> c ~chi_20
      4.82772055e-04    2      4          1000025   # ~c_R -> c ~chi_30
      2.43839026e-03    2      4          1000035   # ~c_R -> c ~chi_40
#
#     PDG         Width             
DECAY 1000005     1.32531100e+01   # Sbottom1 decays
#     BR                NDA   PDG1         PDG2     Comments       
      3.33116158e-01    2      6         -1000024   # ~b_1 -> t ~chi_1-
      3.15122287e-01    2      6          1000037   # ~b_1 -> t ~-chi_2-
      1.34293063e-01    2     -24         1000006   # ~b_1 -> W- ~t_1
      1.62541676e-02    2      5          1000022   # ~b_1 -> b ~chi_10
      1.88866175e-01    2      5          1000023   # ~b_1 -> b ~chi_20
      4.84699277e-03    2      5          1000025   # ~b_1 -> b ~chi_30
      7.50115682e-03    2      5          1000035   # ~b_1 -> b ~chi_40
#
#     PDG         Width             
DECAY 2000005     2.21553713e+00   # Sbottom2 decays
#     BR                NDA   PDG1         PDG2     Comments       
      1.07416022e-01    2      6         -1000024   # ~b_2 -> t ~chi_1-
      3.64403605e-01    2      6         -1000037   # ~b_2 -> t ~chi_2-
      1.50957232e-01    2     -24         1000006   # ~b_2 -> W- ~t_1
      2.13772931e-01    2      5          1000022   # ~b_2 -> b ~chi_10
      5.95453550e-02    2      5          1000023   # ~b_2 -> b ~chi_20
      4.35218889e-02    2      5          1000025   # ~b_2 -> b ~chi_30
      6.03829657e-02    2      5          1000035   # ~b_2 -> b ~chi_40
#
#     PDG         Width             
DECAY 1000006     5.72621773e+00   # Stop1 decays
#     BR                NDA   PDG1         PDG2     Comments       
      3.20176626e-01    2      5          1000024   # ~t_1 -> b ~chi_1+
      2.21769322e-01    2      5          1000037   # ~t_1 -> b ~chi_2+
      2.27727466e-01    2      6          1000022   # ~t_1 -> t ~chi_10
      1.25396826e-01    2      6          1000023   # ~t_1 -> t ~chi_20
      1.04929760e-01    2      6          1000025   # ~t_1 -> t ~chi_30
#
#     PDG         Width             
DECAY 2000006     1.59235011e+01   # Stop2 decays
#     BR                NDA   PDG1         PDG2     Comments       
      2.23241696e-01    2      5          1000024   # ~t_2 -> b ~chi_1+
      1.23684399e-01    2      5          1000037   # ~t_2 -> b ~chi_2+
      5.61612576e-02    2      25         1000006   # ~t_2 -> h ~t_1
      1.11937505e-01    2      1000006    23        # ~t_2 -> Z ~t_1
      2.12504183e-02    2      6          1000022   # ~t_2 -> t ~chi_10
      1.02634455e-01    2      6          1000023   # ~t_2 -> t ~chi_20
      1.19998805e-01    2      6          1000025   # ~t_2 -> t ~chi_30
      2.41091463e-01    2      6          1000035   # ~t_2 -> t ~chi_40
#
#     PDG         Width             
DECAY 1000011     2.03914900e-01   # SelectronL decays
#     BR                NDA   PDG1         PDG2     Comments       
      1.00000000e+00    2      11         1000022   # ~e_L -> e- ~chi_10
#
#     PDG         Width             
DECAY 2000011     5.34565080e-02   # SelectronR decays
#     BR                NDA   PDG1         PDG2     Comments       
      1.00000000e+00    2      11         1000022   # ~e_R -> e- ~chi_10
#
#     PDG         Width             
DECAY 1000013     2.03909543e-01   # SmuonL decays
#     BR                NDA   PDG1         PDG2     Comments       
      1.00000000e+00    2      13         1000022   # ~mu_L -> mu- ~chi_10
#
#     PDG         Width             
DECAY 2000013     5.34174462e-02   # SmuonR decays
#     BR                NDA   PDG1         PDG2     Comments       
      1.00000000e+00    2      13         1000022   # ~mu_R -> mu- ~chi_10
#
#     PDG         Width             
DECAY 1000012     2.15681869e-01   # Selectron sneutrino decays
#     BR                NDA   PDG1         PDG2     Comments       
      1.00000000e+00    2      12         1000022   # ~nu_eL -> nu_e ~chi_10
#
#     PDG         Width             
DECAY 1000014     2.15675702e-01   # Smuon sneutrino decays
#     BR                NDA   PDG1         PDG2     Comments       
      1.00000000e+00    2      14         1000022   # ~nu_muL -> nu_mu ~chi_10
#
#     PDG         Width             
DECAY 1000015     7.73240021e-03   # Stau1 decays
#     BR                NDA   PDG1         PDG2     Comments       
      1.00000000e+00    2      15         1000022   # ~tau_1- -> tau- ~chi_10
#
#     PDG         Width             
DECAY 2000015     9.37779862e-01   # Stau2 decays
#     BR                NDA   PDG1         PDG2     Comments       
      3.28160979e-02    2      1000015    23        # ~tau_2- -> Z ~tau_1-
      4.15064524e-02    2      1000015    25        # ~tau_2- -> h ~tau_1-
      9.25677450e-01    2      15         1000022   # ~tau_2- -> tau- ~chi_10
#
#     PDG         Width             
DECAY 1000016     2.90616408e+00   # Stau sneutrino decays
#     BR                NDA   PDG1         PDG2     Comments       
      7.34755956e-02    2      16         1000022   # ~nu_tauL -> nu_tau ~chi_10
      9.26524404e-01    2      24         1000015   # ~nu_tauL -> W+ ~tau_1-
#
#     PDG         Width             
DECAY 1000024     7.96957272e-01   # Chargino 1+ (lightest) decays
#     BR                NDA   PDG1         PDG2     Comments       
      4.90760380e-02    2      1000012   -11        # ~chi_1+ -> e+ ~nu_eL
      2.50109613e-02    2     -1000011    12        # ~chi_1+ -> nu_e ~e_L+
      4.90855632e-02    2      1000014   -13        # ~chi_1+ -> mu+ ~nu_muL
      2.50177599e-02    2     -1000013    14        # ~chi_1+ -> nu_mu ~muL+
      5.28530731e-02    2     -15         1000016   # ~chi_1+ -> tau+ ~nu_tauL
      7.75514970e-01    2      16        -1000015   # ~chi_1+ -> nu_tau ~tau_1+
      8.19533776e-04    2      16        -2000015   # ~chi_1+ -> nu_tau ~tau_2+
      2.26221004e-02    2      24         1000022   # ~chi_1+ -> W+ ~chi_10
#
#     PDG         Width             
DECAY 1000037     4.08062552e+00   # Chargino 2+ (heaviest) decays
#     BR                NDA   PDG1         PDG2     Comments       
      1.24401185e-02    2      1000012   -11        # ~chi_2+ -> e+ ~nu_eL
      2.57601790e-02    2     -1000011    12        # ~chi_2+ -> nu_e ~e_L+
      1.24403268e-02    2      1000014   -13        # ~chi_2+ -> mu+ ~nu_muL
      2.57606214e-02    2     -1000013    14        # ~chi_2+ -> nu_mu ~muL+
      1.92550963e-02    2     -15         1000016   # ~chi_2+ -> tau+ ~nu_tauL
      4.87224924e-02    2      16        -1000015   # ~chi_2+ -> nu_tau ~tau_1+
      3.44374643e-03    2      16        -2000015   # ~chi_2+ -> nu_tau ~tau_2+
      9.01594681e-02    2      24         1000022   # ~chi_2+ -> W+ ~chi_10
      2.78381528e-01    2      24         1000023   # ~chi_2+ -> W+ ~chi_20
      2.60429316e-01    2      1000024    23        # ~chi_2+ -> Z ~chi_1+
      2.23206975e-01    2      1000024    25        # ~chi_2+ -> h ~chi_1+
#
#     PDG         Width             
DECAY 1000022     0.00000000e+00   # Neutralino1 decays
#     BR                NDA      PDG1        PDG2      PDG3       Comments       
#
#     PDG         Width             
DECAY 1000023     8.42960743e-01   # Neutralino2 decays
#     BR                NDA   PDG1         PDG2     Comments       
      1.27079079e-02    2     -11         1000011   # ~chi_20 -> e+ ~e_L-
      8.03994517e-04    2     -11         2000011   # ~chi_20 -> e+ ~e_R-
      1.27079079e-02    2      11        -1000011   # ~chi_20 -> e- ~e_L+
      8.03994517e-04    2      11        -2000011   # ~chi_20 -> e- ~e_R+
      1.27112431e-02    2     -13         1000013   # ~chi_20 -> mu+ ~mu_L-
      8.04075337e-04    2     -13         2000013   # ~chi_20 -> mu+ ~mu_R-
      1.27112431e-02    2      13        -1000013   # ~chi_20 -> mu- ~mu_L+
      8.04075337e-04    2      13        -2000013   # ~chi_20 -> mu- ~mu_R+
      2.15860179e-02    2      12        -1000012   # ~chi_20 -> nu_e ~nu_eL*
      2.15860179e-02    2     -12         1000012   # ~chi_20 -> nu_eb ~nu_eL
      2.15903097e-02    2      14        -1000014   # ~chi_20 -> nu_mu ~nu_muL*
      2.15903097e-02    2     -14         1000014   # ~chi_20 -> nu_mub ~nu_muL
      3.94769581e-01    2     -1000015    15        # ~chi_20 -> tau- ~tau_1+
      4.33287936e-04    2     -2000015    15        # ~chi_20 -> tau- ~tau_2+
      3.94769581e-01    2      1000015   -15        # ~chi_20 -> tau+ ~tau_1-
      4.33287936e-04    2      2000015   -15        # ~chi_20 -> tau+ ~tau_2-
      2.31055501e-02    2      16        -1000016   # ~chi_20 -> nu_tau ~nu_tauL*
      2.31055501e-02    2     -16         1000016   # ~chi_20 -> nu_taub ~nu_tauL
      1.62653026e-03    2      23         1000022   # ~chi_20 -> Z ~chi_10
      2.13495340e-02    2      25         1000022   # ~chi_20 -> h ~chi_10
#
#     PDG         Width             
DECAY 1000025     3.43961717e+00   # Neutralino3 decays
#     BR                NDA   PDG1         PDG2     Comments       
      1.47622788e-04    2     -11         1000011   # ~chi_30 -> e+ ~e_L-
      4.02408064e-04    2     -11         2000011   # ~chi_30 -> e+ ~e_R-
      1.47622788e-04    2      11        -1000011   # ~chi_30 -> e- ~e_L+
      4.02408064e-04    2      11        -2000011   # ~chi_30 -> e- ~e_R+
      1.47625501e-04    2     -13         1000013   # ~chi_30 -> mu+ ~mu_L-
      4.02419600e-04    2     -13         2000013   # ~chi_30 -> mu+ ~mu_R-
      1.47625501e-04    2      13        -1000013   # ~chi_30 -> mu- ~mu_L+
      4.02419600e-04    2      13        -2000013   # ~chi_30 -> mu- ~mu_R+
      7.96394816e-04    2      12        -1000012   # ~chi_30 -> nu_e ~nu_eL*
      7.96394816e-04    2     -12         1000012   # ~chi_30 -> nu_eb ~nu_eL
      7.96409118e-04    2      14        -1000014   # ~chi_30 -> nu_mu ~nu_muL*
      7.96409118e-04    2     -14         1000014   # ~chi_30 -> nu_mub ~nu_muL
      7.85996421e-03    2     -1000015    15        # ~chi_30 -> tau- ~tau_1+
      3.65004523e-03    2     -2000015    15        # ~chi_30 -> tau- ~tau_2+
      7.85996421e-03    2      1000015   -15        # ~chi_30 -> tau+ ~tau_1-
      3.65004523e-03    2      2000015   -15        # ~chi_30 -> tau+ ~tau_2-
      8.01380706e-04    2      16        -1000016   # ~chi_30 -> nu_tau ~nu_tauL*
      8.01380706e-04    2     -16         1000016   # ~chi_30 -> nu_taub ~nu_tauL
      2.87838412e-01    2      24        -1000024   # ~chi_30 -> W+ ~chi_1-
      2.87838412e-01    2     -24         1000024   # ~chi_30 -> W- ~chi_1+
      1.12029162e-01    2      23         1000022   # ~chi_30 -> Z ~chi_10
      2.55998247e-01    2      23         1000023   # ~chi_30 -> Z ~chi_20
      1.79760681e-02    2      25         1000022   # ~chi_30 -> h ~chi_10
      8.31115992e-03    2      25         1000023   # ~chi_30 -> h ~chi_20
#
#     PDG         Width             
DECAY 1000035     4.11249119e+00   # Neutralino4 decays
#     BR                NDA   PDG1         PDG2     Comments       
      6.02600483e-03    2     -11         1000011   # ~chi_40 -> e+ ~e_L-
      1.86943838e-03    2     -11         2000011   # ~chi_40 -> e+ ~e_R-
      6.02600483e-03    2      11        -1000011   # ~chi_40 -> e ~e_L+
      1.86943838e-03    2      11        -2000011   # ~chi_40 -> e ~e_R+
      6.02610822e-03    2     -13         1000013   # ~chi_40 -> mu+ ~mu_L-
      1.86948919e-03    2     -13         2000013   # ~chi_40 -> mu+ ~mu_R-
      6.02610822e-03    2      13        -1000013   # ~chi_40 -> mu- ~mu_L+
      1.86948919e-03    2      13        -2000013   # ~chi_40 -> mu- ~mu_R+
      1.29713199e-02    2      12        -1000012   # ~chi_40 -> nu_e ~nu_eL*
      1.29713199e-02    2     -12         1000012   # ~chi_40 -> nu_eb ~nu_eL
      1.29715378e-02    2      14        -1000014   # ~chi_40 -> numu ~nu_muL*
      1.29715378e-02    2     -14         1000014   # ~chi_40 -> nu_mub ~nu_muL
      1.84457347e-02    2     -1000015    15        # ~chi_40 -> tau- ~tau_1+
      2.70548314e-03    2     -2000015    15        # ~chi_40 -> tau- ~tau_2+
      1.84457347e-02    2      1000015   -15        # ~chi_40 -> tau+ ~tau_1-
      2.70548314e-03    2      2000015   -15        # ~chi_40 -> tau+ ~tau_2-
      1.30472497e-02    2      16        -1000016   # ~chi_40 -> nu_tau ~nu_tauL*
      1.30472497e-02    2     -16         1000016   # ~chi_40 -> nu_taub ~nu_tauL
      2.65177841e-01    2      24        -1000024   # ~chi_40 -> W+ ~chi_1-
      2.65177841e-01    2     -24         1000024   # ~chi_40 -> W- ~chi_1+
      1.65780949e-02    2      23         1000022   # ~chi_40 -> Z ~chi_10
      1.11175660e-02    2      23         1000023   # ~chi_40 -> Z ~chi_20
      8.51105408e-02    2      25         1000022   # ~chi_40 -> h ~chi_10
      2.04973296e-01    2      25         1000023   # ~chi_40 -> h ~chi_20
#
#     PDG         Width             
DECAY 25          4.72956536e-03   # light higgs decays
#     BR                NDA   PDG1         PDG2     Comments       
      4.37431962e-02    2      4         -4         # h -> c cb    
      3.34278280e-04    2      3         -3         # h -> s sb    
      8.15940867e-01    2      5         -5         # h -> b bb    
      1.74812567e-04    2      13        -13        # h -> mu- mu+ 
      5.44723815e-02    2      15        -15        # h-> tau- tau+
      1.49535447e-03    2      22         22        # h -> gamma gamma
      4.39326203e-02    2      21         21        # h -> gluon gluon
      4.12548572e-04    2      23         22        # h -> Z gamma 
      3.70328513e-02    2      24        -24        # h -> WW* -> W f f'bar
      2.46108531e-03    2      23         23        # h -> ZZ* -> Z f f'bar
#
#     PDG         Width             
DECAY 35          2.17584383e+00   # heavy higgs decays
#     BR                NDA   PDG1         PDG2     Comments       
      5.25199686e-06    2      4         -4         # H -> c cb    
      3.03439889e-04    2      3         -3         # H -> s sb    
      7.68983005e-01    2      5         -5         # H -> b bb    
      1.46879014e-01    2      6         -6         # H -> t tb    
      2.09120385e-04    2      13        -13        # H -> mu- mu+ 
      6.52596750e-02    2      15        -15        # H -> tau- tau+
      3.18924477e-03    2      1000022    1000022   # H -> ~chi_10 ~chi_10
      7.56570293e-03    2      1000022    1000023   # H -> ~chi_10 ~chi_20
      2.56414633e-03    2      25         25        # H -> h h     
      2.97406345e-05    2      1000012   -1000012   # H -> ~nu_eL ~nu_eL*
      1.08833390e-04    2      2000011   -2000011   # H -> ~e_R- ~e_R+
      2.98614744e-05    2      1000014   -1000014   # H -> ~nu_muL ~nu_muL*
      1.08782745e-04    2      2000013   -2000013   # H -> ~mu_R- ~mu_R+
      6.24146620e-06    2      1000013   -2000013   # H -> ~mu_L- ~mu_R+
      8.82546160e-06    2      2000013   -1000013   # H -> ~mu_R- ~mu_L+
      5.82350582e-05    2      1000016   -1000016   # H -> ~nu_tauL ~nu_tauL*
      1.77182464e-05    2      1000015   -1000015   # H -> ~tau_1- ~tau_1+
      1.80042088e-03    2      1000015   -2000015   # H -> ~tau_1- ~tau_2+
      1.80042088e-03    2      2000015   -1000015   # H -> ~tau_2- ~tau_1+
      1.42226342e-06    2      22         22        # H -> gamma gamma
      3.28320469e-04    2      21         21        # H -> gluon gluon
      4.98585930e-04    2      24        -24        # H -> W+ W-   
      2.43807615e-04    2      23        -23        # H -> Z Z     
#
#     PDG         Width             
DECAY 36          2.28825023e+00   # pseudoscalar higgs decays
#     BR                NDA   PDG1         PDG2     Comments       
      4.69825125e-06    2      4         -4         # A -> c cb    
      2.88675847e-04    2      3         -3         # A -> s sb    
      7.31449920e-01    2      5         -5         # A -> b bb    
      1.67642443e-01    2      6         -6         # A -> t tb    
      1.98900739e-04    2      13        -13        # A -> mu- mu+ 
      6.20720751e-02    2      15        -15        # A -> tau- tau+
      5.43180307e-03    2      1000022    1000022   # A -> ~chi_10 ~chi_10
      2.80655194e-02    2      1000022    1000023   # A -> ~chi_10 ~chi_20
      4.45067680e-04    2      23         25        # A -> h Z     
      6.03684994e-06    2      1000013    2000013   # A-> ~mu_L- ~mu_R+
      6.03684994e-06    2      2000013    1000013   # A-> ~mu_R- ~mu_L+
      1.89688607e-03    2      1000015    2000015   # A-> ~tau_1- ~tau_2+
      1.89688607e-03    2      2000015    1000015   # A-> ~tau_2- ~tau_1+
      2.10803230e-06    2      22         22        # A-> gamma gamma
      5.92653043e-04    2      21         21        # A -> gluon gluon
#
#     PDG         Width             
DECAY 37          3.49480334e+00   # Charged higgs+ decays
#     BR                NDA   PDG1         PDG2     Comments       
      1.19854229e-04    2      4         -3         # H+ -> c sb   
      9.37255633e-01    2      6         -5         # H+ -> t bb   
      1.35310353e-04    2      14        -13        # H+ -> mu+ nu_mu
      3.95537653e-02    2      16        -15        # H+ -> tau+ nu_tau
      2.25597396e-02    2      1000022    1000024   # H+ -> ~chi_10 ~chi_1+
      3.03653441e-04    2      24         25        # H+ -> W+ h   
      8.26073740e-06    2      1000014   -2000013   # H+ -> ~mu_R+ nu_muL
      6.34969257e-05    2      1000016   -1000015   # H+ -> ~tau_1+ nu_tauL
#


==> anc/nmssmSLHAnoZ3Input <==
# Example NMSSM input in SLHA2 format
Block MODSEL                 # Select model
    6    0                   # flavour violation
    1    1                   # mSUGRA
    3    1                   # NMSSM
Block SMINPUTS               # Standard Model inputs
    1   1.279180000e+02      # alpha^(-1) SM MSbar(MZ)
    2   1.166390000e-05      # G_Fermi
    3   1.189000000e-01      # alpha_s(MZ) SM MSbar
    4   9.118760000e+01      # MZ(pole)
    5   4.200000000e+00      # mb(mb) SM MSbar
    6   1.709000000e+02      # mtop(pole)
    7   1.777000000e+00      # mtau(pole)
Block MINPAR                 # Input parameters
    1   4.000000000e+02      # m_0
    2   3.500000000e+02      # m_12
    3   1.000000000e+01      # tanb
    4   1.000000000e+00      # sign(mu)
    5  -3.000000000e+02      # A_0
Block SOFTSUSY               # SOFTSUSY specific inputs
    0   1.000000000e+00      # Calculate decays in output (only for RPC (N)MSSM)
    1   1.000000000e-04      # tolerance
    2   2.000000000e+00      # up-quark mixing (=1) or down (=2)
    5   1.000000000E+00      # 2-loop running
    3   0.000000000E+00      # printout
   15   1.000000000E+00      # NMSSMTools compatible output (default: 0)
   16   0.000000000E+00      # Call micrOmegas (default: 0 = no,
                             # 1 = relic density only,
                             # 2 = direct detection + relic density,
                             # 3 = indirect detection + relic density,
                             # 4 = all)
   17   1.000000000E+00      # Sparticle decays via NMSDECAY (default: 0)
   18   0.000000000E+00      # use soft Higgs masses as EWSB output
#   19   1.000000000e+00      # Include 3-loop SUSY RGEs
#   20   1.000000000e+00      # Include 2-loop gauge/Yukawa thresholds
#   22   1.000000000e+00      # Include 2-loop sparticle mass thresholds
   24   1.000000000e-06      # If decay BR is below this number, don't output
   25   1.000000000e+00	     # If set to 0, don't calculate 3-body decays (1=default)
Block VCKMIN                 # input parameters for CKM matrix
    1   2.272000000e-01      # lambda
    2   8.180000000e-01      # A
    3   2.210000000e-01      # rhobar
    4   3.400000000e-01      # etabar
Block EXTPAR  # Input parameters
#   21   0                    # mHd^2
#   22   0                    # mHu^2
#   23   0                    # mu
#   24   0                    # m_3^2 / (cos(beta) * sin(beta))
   61   0.1                  # lambda
   62   0.1                  # kappa
#   63   1000                 # A_lambda
#   64   1000                 # A_kappa
   65   200                 # lambda * <S>
   66   100                 # xi_F
#   67   0                    # xi_S
#   68   0                    # mu'
#   69   0                    # m'_S^2
#   70   1000                 # m_S^2
Block QEXTPAR
#   61   -1                   # input lambda at Msusy
#   62   -1                   # input kappa at Msusy
   65   -1                   # input lambda * <S> at Msusy
#   66   -1                   # input xi_F at Msusy
#   68   -1                   # input mu' at Msusy


==> anc/nmssmSLHAnoZ3Output <==
# SOFTSUSY4.0.2 SLHA compliant output
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO          # Program information
     1    SOFTSUSY    # spectrum calculator
     2    4.0.2       # version number
Block MODSEL  # Select model
     1    1   # sugra
     3    1   # NMSSM
     9    0   # call micrOmegas (default: 0 = no)
    13    1   # sparticle decays via NMSDECAY (default: 0)
    12    6.75484964e+02   # parameter output scale
Block SMINPUTS             # Standard Model inputs
     1    1.27918000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.16639000e-05   # G_Fermi
     3    1.18900000e-01   # alpha_s(MZ)MSbar
     4    9.11876000e+01   # MZ(pole)
     5    4.20000000e+00   # mb(mb)
     6    1.70900000e+02   # Mtop(pole)
     7    1.77700000e+00   # Mtau(pole)
Block MINPAR               # SUSY breaking input parameters
     3    1.00000000e+01   # tanb, DRbar, Feynman gauge
     4    1.00000000e+00   # sign(mu)
     1    4.00000000e+02   # m0
     2    3.50000000e+02   # m12
     5   -3.00000000e+02   # A0
Block EXTPAR               # scale of SUSY breaking BCs
     0    2.18295819e+16   # MX scale
# SOFTSUSY-specific non SLHA information:
# MIXING=2 Desired accuracy=1.00000000e-04 Achieved accuracy=8.23594942e-06
# 3-loop RGE corrections are off. 2-loop Yukawa/g3 thresholds are off
# 2-loop SUSY QCD computation of squark/gluino pole masses are off
# Z3 = 0, SoftHiggsOut = 0
Block MASS                      # Mass spectrum
# PDG code     mass             particle
        24     8.03639924e+01   # MW
        25     1.06099619e+02   # h0(1)
        35     5.19300628e+02   # h0(2)
        45     6.61116732e+02   # h0(3)
        36     5.81676563e+02   # A0(1)
        46     6.61775301e+02   # A0(2)
        37     6.66275396e+02   # H+
   1000021     8.47842847e+02   # ~g
   1000022     1.41221491e+02   # ~neutralino(1)
   1000023     2.66330320e+02   # ~neutralino(2)
   1000024     2.66353369e+02   # ~chargino(1)
   1000025     3.89450196e+02   # ~neutralino(3)
   1000035    -4.94712144e+02   # ~neutralino(4)
   1000037     5.09653660e+02   # ~chargino(2)
   1000045     5.09974960e+02   # ~neutralino(5)
   1000001     8.56866379e+02   # ~d_L
   1000002     8.53384733e+02   # ~u_L
   1000003     8.56863629e+02   # ~s_L
   1000004     8.53381970e+02   # ~c_L
   1000005     7.61791209e+02   # ~b_1
   1000006     5.98550700e+02   # ~t_1
   1000011     4.65023714e+02   # ~e_L
   1000012     4.57972396e+02   # ~nue_L
   1000013     4.65017387e+02   # ~mu_L
   1000014     4.57964604e+02   # ~numu_L
   1000015     4.14807096e+02   # ~stau_1
   1000016     4.55557915e+02   # ~nu_tau_L
   2000001     8.30571476e+02   # ~d_R
   2000002     8.31844405e+02   # ~u_R
   2000003     8.30568797e+02   # ~s_R
   2000004     8.31841332e+02   # ~c_R
   2000005     8.25787752e+02   # ~b_2
   2000006     8.14448584e+02   # ~t_2
   2000011     4.22671996e+02   # ~e_R
   2000013     4.22653468e+02   # ~mu_R
   2000015     4.64967000e+02   # ~stau_2
Block NMHmix                # CP even Higgs mixing matrix
  1  1     1.05677993e-01   # S_{1,1}
  1  2     9.92241551e-01   # S_{1,2}
  1  3    -6.54894427e-02   # S_{1,3}
  2  1     2.86545185e-02   # S_{2,1}
  2  2     6.27922809e-02   # S_{2,2}
  2  3     9.97615180e-01   # S_{2,3}
  3  1     9.93987465e-01   # S_{3,1}
  3  2    -1.07302538e-01   # S_{3,2}
  3  3    -2.17964417e-02   # S_{3,3}
Block NMAmix                # CP odd Higgs mixing matrix
  1  1     9.44150311e-02   # P_{1,1}
  1  2     9.44150314e-03   # P_{1,2}
  1  3     9.95488152e-01   # P_{1,3}
  2  1     9.90547733e-01   # P_{2,1}
  2  2     9.90547736e-02   # P_{2,2}
  2  3    -9.48859319e-02   # P_{2,3}
Block NMNmix                # neutralino mixing matrix
  1  1     9.92986635e-01   # N_{1,1}
  1  2    -2.98523508e-02   # N_{1,2}
  1  3     1.06474450e-01   # N_{1,3}
  1  4    -4.10043374e-02   # N_{1,4}
  1  5     8.25926508e-03   # N_{1,5}
  2  1     5.88668444e-02   # N_{2,1}
  2  2     9.62627052e-01   # N_{2,2}
  2  3    -2.23900519e-01   # N_{2,3}
  2  4     1.37240355e-01   # N_{2,4}
  2  5    -3.02901888e-02   # N_{2,5}
  3  1    -1.41185851e-02   # N_{3,1}
  3  2     5.19189248e-02   # N_{3,2}
  3  3     4.22534701e-02   # N_{3,3}
  3  4    -6.95211606e-02   # N_{3,4}
  3  5     9.95231904e-01   # N_{3,5}
  4  1    -4.40373782e-02   # N_{4,1}
  4  2     6.51068593e-02   # N_{4,2}
  4  3     7.00733614e-01   # N_{4,3}
  4  4     7.08904925e-01   # N_{4,4}
  4  5     1.57485332e-02   # N_{4,5}
  5  1    -9.15074426e-02   # N_{5,1}
  5  2     2.55975620e-01   # N_{5,2}
  5  3     6.67621746e-01   # N_{5,3}
  5  4    -6.87098497e-01   # N_{5,4}
  5  5    -9.09930185e-02   # N_{5,5}
Block Umix                  # chargino U mixing matrix  at Q=6.75484964e+02
  1  1     9.48895628e-01   # U_{1,1}
  1  2    -3.15590060e-01   # U_{1,2}
  2  1     3.15590060e-01   # U_{2,1}
  2  2     9.48895628e-01   # U_{2,2}
Block Vmix                  # chargino V mixing matrix  at Q=6.75484964e+02
  1  1     9.81868387e-01   # V_{1,1}
  1  2    -1.89563895e-01   # V_{1,2}
  2  1     1.89563895e-01   # V_{2,1}
  2  2     9.81868387e-01   # V_{2,2}
Block stopmix               # stop mixing matrix at Q=6.75484964e+02
  1  1     4.59555163e-01   # F_{11}
  1  2     8.88149228e-01   # F_{12}
  2  1     8.88149228e-01   # F_{21}
  2  2    -4.59555163e-01   # F_{22}
Block sbotmix               # sbottom mixing matrix at Q=6.75484964e+02
  1  1     9.87763519e-01   # F_{11}
  1  2     1.55959064e-01   # F_{12}
  2  1    -1.55959064e-01   # F_{21}
  2  2     9.87763519e-01   # F_{22}
Block staumix               # stau mixing matrix at Q=6.75484964e+02
  1  1     2.20515529e-01   # F_{11}
  1  2     9.75383464e-01   # F_{12}
  2  1     9.75383464e-01   # F_{21}
  2  2    -2.20515529e-01   # F_{22}
Block gauge Q= 6.75484964e+02  # SM gauge couplings
     1     3.61588485e-01   # g'(Q)MSSM DRbar
     2     6.43972773e-01   # g(Q)MSSM DRbar
     3     1.08196951e+00   # g3(Q)MSSM DRbar
Block yu Q= 6.75484964e+02  
  3  3     8.32902176e-01   # Yt(Q)MSSM DRbar
Block yd Q= 6.75484964e+02  
  3  3     1.34119796e-01   # Yb(Q)MSSM DRbar
Block ye Q= 6.75484964e+02  
  3  3     1.00523194e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 6.75484964e+02 # Higgs mixing parameters
     1     2.77511924e+02    # mu(Q)MSSM DRbar
     2     9.72804858e+00    # tan beta(Q)MSSM DRbar Feynman gauge
     3     2.44662908e+02    # higgs vev(Q)MSSM DRbar Feynman gauge
     4     4.33791114e+05    # mA^2(Q)MSSM DRbar
Block msoft Q= 6.75484964e+02  # MSSM DRbar SUSY breaking parameters
     1     1.44670554e+02      # M_1(Q)
     2     2.70424805e+02      # M_2(Q)
     3     8.02217500e+02      # M_3(Q)
    21     1.93772871e+05      # mH1^2(Q)
    22    -2.32623299e+05      # mH2^2(Q)
    31     4.61297895e+02      # meL(Q)
    32     4.61290159e+02      # mmuL(Q)
    33     4.58978778e+02      # mtauL(Q)
    34     4.19447401e+02      # meR(Q)
    35     4.19430233e+02      # mmuR(Q)
    36     4.14281555e+02      # mtauR(Q)
    41     8.28961384e+02      # mqL1(Q)
    42     8.28958527e+02      # mqL2(Q)
    43     7.39725288e+02      # mqL3(Q)
    44     8.06834851e+02      # muR(Q)
    45     8.06831679e+02      # mcR(Q)
    46     6.12349080e+02      # mtR(Q)
    47     8.04251779e+02      # mdR(Q)
    48     8.04249009e+02      # msR(Q)
    49     7.98384129e+02      # mbR(Q)
Block au Q= 6.75484964e+02  
  1  1    -1.05841821e+03      # Au(Q)MSSM DRbar
  2  2    -1.05841297e+03      # Ac(Q)MSSM DRbar
  3  3    -7.91727344e+02      # At(Q)MSSM DRbar
Block ad Q= 6.75484964e+02  
  1  1    -1.31879972e+03      # Ad(Q)MSSM DRbar
  2  2    -1.31879517e+03      # As(Q)MSSM DRbar
  3  3    -1.22464318e+03      # Ab(Q)MSSM DRbar
Block ae Q= 6.75484964e+02  
  1  1    -5.08022094e+02      # Ae(Q)MSSM DRbar
  2  2    -5.08009555e+02      # Amu(Q)MSSM DRbar
  3  3    -5.04264088e+02      # Atau(Q)MSSM DRbar
Block NMSSMRUN Q= 6.75484964e+02   # NMSSM specific DRbar parameters
     1     1.05245086e-01      # lambda(Q)
     2     9.75469839e-02      # kappa(Q)
     3    -1.87721632e+02      # Alambda(Q)
     4    -2.85298856e+02      # Akappa(Q)
     5     2.10490172e+02      # lambda*<S>(Q)
     6     9.91755495e+01      # xiF(Q)
     7    -3.45400541e+08      # xiS(Q)
     8     0.00000000e+00      # mu'(Q)
     9    -2.28798444e+02      # mS'^2(Q)
    10     1.51637409e+05      # mS^2(Q)
Block smumix               # smuon mixing matrix
  1  1     5.75334625e-03   # F_{11}
  1  2     9.99983449e-01   # F_{12}
  2  1     9.99983449e-01   # F_{21}
  2  2    -5.75334625e-03   # F_{22}
# No 1to3 decays included in NMSSM - therefore onetothree set to false
#     PDG         Width             
DECAY 1000021     2.41833226e+00   # Gluino decays
#     BR                NDA   PDG1         PDG2     Comments       
      6.63926651e-03    2      1         -2000001   # ~g -> d ~d_R*
      6.63926651e-03    2     -1          2000001   # ~g -> db ~d_R
      5.70532473e-03    2      2         -2000002   # ~g -> u ~u_R*
      5.70532473e-03    2     -2          2000002   # ~g -> ub ~u_R
      6.64127213e-03    2      3         -2000003   # ~g -> s ~s_R*
      6.64127213e-03    2     -3          2000003   # ~g -> sb ~s_R
      5.70325155e-03    2      4         -2000004   # ~g -> c ~c_R*
      5.70325155e-03    2     -4          2000004   # ~g -> cb ~c_R
      1.48518524e-01    2      5         -1000005   # ~g -> b ~b_1*
      1.48518524e-01    2     -5          1000005   # ~g -> bb ~b_1
      1.12325173e-02    2      5         -2000005   # ~g -> b ~b_2*
      1.12325173e-02    2     -5          2000005   # ~g -> bb ~b_2
      3.15559843e-01    2      6         -1000006   # ~g -> t ~t_1*
      3.15559843e-01    2     -6          1000006   # ~g -> tb ~t_1
#
#     PDG         Width             
DECAY 1000001     8.39301628e+00   # SdownL decays
#     BR                NDA   PDG1         PDG2     Comments       
      2.78307739e-03    2      1          1000021   # ~d_L -> d ~g 
      6.16013988e-01    2      2         -1000024   # ~d_L -> u ~chi_1-
      3.65190502e-02    2      2         -1000037   # ~d_L -> u ~chi_2-
      1.85452092e-02    2      1          1000022   # ~d_L -> d ~chi_10
      3.11242962e-01    2      1          1000023   # ~d_L -> d ~chi_20
      7.89248233e-04    2      1          1000025   # ~d_L -> d ~chi_30
      1.00701865e-03    2      1          1000035   # ~d_L -> d ~chi_40
      1.30994470e-02    2      1          1000045   # ~d_L -> d ~chi_50
#
#     PDG         Width             
DECAY 2000001     4.49750879e-01   # SdownR decays
#     BR                NDA   PDG1         PDG2     Comments       
      9.92561914e-01    2      1          1000022   # ~d_R -> d ~chi_10
      2.97748981e-03    2      1          1000023   # ~d_R -> d ~chi_20
      1.29502220e-04    2      1          1000025   # ~d_R -> d ~chi_30
      8.61825158e-04    2      1          1000035   # ~d_R -> d ~chi_40
      3.46926850e-03    2      1          1000035   # ~d_R -> d ~chi_50
#
#     PDG         Width             
DECAY 1000002     8.52820899e+00   # SupL decays
#     BR                NDA   PDG1         PDG2     Comments       
      1.04154159e-03    2      2          1000021   # ~u_L -> u ~g 
      6.46440600e-01    2      1          1000024   # ~u_L -> d ~chi_1+
      1.32675108e-02    2      1          1000037   # ~u_L -> d ~chi_2+
      9.50290022e-03    2      2          1000022   # ~u_L -> u ~chi_10
      3.18798045e-01    2      2          1000023   # ~u_L -> u ~chi_20
      6.28291515e-04    2      2          1000025   # ~u_L -> u ~chi_30
      5.88389596e-04    2      2          1000035   # ~u_L -> u ~chi_40
      9.73272061e-03    2      2          1000045   # ~u_L -> u ~chi_50
#
#     PDG         Width             
DECAY 2000002     1.80211886e+00   # SupR decays
#     BR                NDA   PDG1         PDG2     Comments       
      9.92545332e-01    2      2          1000022   # ~u_R -> u ~chi_10
      2.97898506e-03    2      2          1000023   # ~u_R -> u ~chi_20
      1.29699758e-04    2      2          1000025   # ~u_R -> u ~chi_30
      8.64554047e-04    2      2          1000035   # ~u_R -> u ~chi_40
      3.48142884e-03    2      2          1000045   # ~u_R -> u ~chi_50
#
#     PDG         Width             
DECAY 1000003     8.39295365e+00   # SstrangeL decays
#     BR                NDA   PDG1         PDG2     Comments       
      2.78136750e-03    2      3          1000021   # ~s_L -> s ~g 
      6.16014964e-01    2      4         -1000024   # ~s_L -> c ~chi_1-
      3.65188565e-02    2      4         -1000037   # ~s_L -> c ~chi_2-
      1.85452813e-02    2      3          1000022   # ~s_L -> s ~chi_10
      3.11243855e-01    2      3          1000023   # ~s_L -> s ~chi_20
      7.89248942e-04    2      3          1000025   # ~s_L -> s ~chi_30
      1.00701645e-03    2      3          1000035   # ~s_L -> s ~chi_40
      1.30994102e-02    2      3          1000045   # ~s_L -> s ~chi_50
#
#     PDG         Width             
DECAY 2000003     4.49749235e-01   # SstrangeR decays
#     BR                NDA   PDG1         PDG2     Comments       
      9.92561949e-01    2      3          1000022   # ~s_R -> s ~chi_10
      2.97748665e-03    2      3          1000023   # ~s_R -> s ~chi_20
      1.29501803e-04    2      3          1000025   # ~s_R -> s ~chi_30
      8.61819395e-04    2      3          1000035   # ~s_R -> s ~chi_40
      3.46924282e-03    2      3          1000045   # ~s_R -> s ~chi_50
#
#     PDG         Width             
DECAY 1000004     8.52809901e+00   # ScharmL decays
#     BR                NDA   PDG1         PDG2     Comments       
      1.03388030e-03    2      4          1000021   # ~c_L -> c ~g 
      6.46445933e-01    2      3          1000024   # ~c_L -> s ~chi_1+
      1.32675434e-02    2      3          1000037   # ~c_L -> s ~chi_2+
      9.50297782e-03    2      4          1000022   # ~c_L -> c ~chi_10
      3.18800262e-01    2      4          1000023   # ~c_L -> c ~chi_20
      6.28294374e-04    2      4          1000025   # ~c_L -> c ~chi_30
      5.88389999e-04    2      4          1000035   # ~c_L -> c ~chi_40
      9.73271949e-03    2      4          1000045   # ~c_L -> c ~chi_50
#
#     PDG         Width             
DECAY 2000004     1.80210918e+00   # ScharmR decays
#     BR                NDA   PDG1         PDG2     Comments       
      9.92545380e-01    2      4          1000022   # ~c_R -> c ~chi_10
      2.97898088e-03    2      4          1000023   # ~c_R -> c ~chi_20
      1.29699198e-04    2      4          1000025   # ~c_R -> c ~chi_30
      8.64546183e-04    2      4          1000035   # ~c_R -> c ~chi_40
      3.48139367e-03    2      4          1000045   # ~c_R -> c ~chi_50
#
#     PDG         Width             
DECAY 1000005     1.12834690e+01   # Sbottom1 decays
#     BR                NDA   PDG1         PDG2     Comments       
      3.26301043e-01    2      6         -1000024   # ~b_1 -> t ~chi_1-
      2.61276918e-01    2      6          1000037   # ~b_1 -> t ~-chi_2-
      1.89532993e-01    2     -24         1000006   # ~b_1 -> W- ~t_1
      1.45333107e-02    2      5          1000022   # ~b_1 -> b ~chi_10
      1.94921433e-01    2      5          1000023   # ~b_1 -> b ~chi_20
      4.33020285e-04    2      5          1000025   # ~b_1 -> b ~chi_30
      4.55471799e-03    2      5          1000035   # ~b_1 -> b ~chi_40
      8.44656456e-03    2      5          1000045   # ~b_1 -> b ~chi_50
#
#     PDG         Width             
DECAY 2000005     1.13072580e+00   # Sbottom2 decays
#     BR                NDA   PDG1         PDG2     Comments       
      2.82896737e-02    2      6         -1000024   # ~b_2 -> t ~chi_1-
      2.90114023e-01    2      6         -1000037   # ~b_2 -> t ~chi_2-
      1.42299530e-01    2     -24         1000006   # ~b_2 -> W- ~t_1
      3.71703346e-01    2      5          1000022   # ~b_2 -> b ~chi_10
      1.71929872e-02    2      5          1000023   # ~b_2 -> b ~chi_20
      9.70791530e-04    2      5          1000025   # ~b_2 -> b ~chi_30
      6.98518361e-02    2      5          1000035   # ~b_2 -> b ~chi_40
      7.95778119e-02    2      5          1000045   # ~b_2 -> b ~chi_50
#
#     PDG         Width             
DECAY 1000006     3.38917130e+00   # Stop1 decays
#     BR                NDA   PDG1         PDG2     Comments       
      4.49300867e-01    2      5          1000024   # ~t_1 -> b ~chi_1+
      1.35505559e-01    2      5          1000037   # ~t_1 -> b ~chi_2+
      2.60335716e-01    2      6          1000022   # ~t_1 -> t ~chi_10
      1.54314935e-01    2      6          1000023   # ~t_1 -> t ~chi_20
      5.42923538e-04    2      6          1000025   # ~t_1 -> t ~chi_30
#
#     PDG         Width             
DECAY 2000006     1.35197342e+01   # Stop2 decays
#     BR                NDA   PDG1         PDG2     Comments       
      2.21938384e-01    2      5          1000024   # ~t_2 -> b ~chi_1+
      1.24052911e-01    2      5          1000037   # ~t_2 -> b ~chi_2+
      6.40290993e-02    2      25         1000006   # ~t_2 -> h ~t_1
      1.56346692e-01    2      1000006    23        # ~t_2 -> Z ~t_1
      2.04938370e-02    2      6          1000022   # ~t_2 -> t ~chi_10
      9.80820872e-02    2      6          1000023   # ~t_2 -> t ~chi_20
      4.33411127e-03    2      6          1000025   # ~t_2 -> t ~chi_30
      9.23929523e-02    2      6          1000035   # ~t_2 -> t ~chi_40
      2.18329926e-01    2      6          1000045   # ~t_2 -> t ~chi_50
#
#     PDG         Width             
DECAY 1000011     2.85161853e+00   # SelectronL decays
#     BR                NDA   PDG1         PDG2     Comments       
      5.44366767e-01    2      12        -1000024   # ~e_L -> nu_e ~chi_1-
      1.54368658e-01    2      11         1000022   # ~e_L -> e- ~chi_10
      3.01148487e-01    2      11         1000023   # ~e_L -> e- ~chi_20
      1.16088889e-04    2      11         1000025   # ~e_L -> e- ~chi_30
#
#     PDG         Width             
DECAY 2000011     1.71383503e+00   # SelectronR decays
#     BR                NDA   PDG1         PDG2     Comments       
      9.98377792e-01    2      11         1000022   # ~e_R -> e- ~chi_10
      1.61637559e-03    2      11         1000023   # ~e_R -> e- ~chi_20
      5.83285675e-06    2      11         1000025   # ~e_R -> e- ~chi_30
#
#     PDG         Width             
DECAY 1000013     2.85151295e+00   # SmuonL decays
#     BR                NDA   PDG1         PDG2     Comments       
      5.44365050e-01    2      14        -1000024   # ~mu_L -> nu_mu ~chi_1-
      1.54371401e-01    2      13         1000022   # ~mu_L -> mu- ~chi_10
      3.01147472e-01    2      13         1000023   # ~mu_L -> mu- ~chi_20
      1.16076638e-04    2      13         1000025   # ~mu_L -> mu- ~chi_30
#
#     PDG         Width             
DECAY 2000013     1.71372161e+00   # SmuonR decays
#     BR                NDA   PDG1         PDG2     Comments       
      9.98377948e-01    2      13         1000022   # ~mu_R -> mu- ~chi_10
      1.61622454e-03    2      13         1000023   # ~mu_R -> mu- ~chi_20
      5.82720763e-06    2      13         1000025   # ~mu_R -> mu- ~chi_30
#
#     PDG         Width             
DECAY 1000012     2.83966153e+00   # Selectron sneutrino decays
#     BR                NDA   PDG1         PDG2     Comments       
      5.60049207e-01    2      11         1000024   # ~nu_eL -> e- ~chi_1+
      1.87977199e-01    2      12         1000022   # ~nu_eL -> nu_e ~chi_10
      2.51790957e-01    2      12         1000023   # ~nu_eL -> nu_e ~chi_20
      1.82637647e-04    2      12         1000025   # ~nu_eL -> nu_e ~chi_30
#
#     PDG         Width             
DECAY 1000014     2.83952873e+00   # Smuon sneutrino decays
#     BR                NDA   PDG1         PDG2     Comments       
      5.60046252e-01    2      13         1000024   # ~nu_muL -> mu- ~chi_1+
      1.87981447e-01    2      14         1000022   # ~nu_muL -> nu_mu ~chi_10
      2.51789690e-01    2      14         1000023   # ~nu_muL -> nu_mu ~chi_20
      1.82610611e-04    2      14         1000025   # ~nu_muL -> nu_mu ~chi_30
#
#     PDG         Width             
DECAY 1000015     1.73326658e+00   # Stau1 decays
#     BR                NDA   PDG1         PDG2     Comments       
      4.55243657e-02    2      16         1000024   # ~tau_1- -> nu_tau ~chi_1-
      9.28854659e-01    2      15         1000022   # ~tau_1- -> tau- ~chi_10
      2.56185065e-02    2      15         1000023   # ~tau_1- -> tau- ~chi_20
      2.46872465e-06    2      15         1000025   # ~tau_1- -> tau- ~chi_30
#
#     PDG         Width             
DECAY 2000015     2.74677440e+00   # Stau2 decays
#     BR                NDA   PDG1         PDG2     Comments       
      5.24489738e-01    2      16         1000024   # ~tau_2- -> nu_tau ~chi_1-
      1.83755632e-01    2      15         1000022   # ~tau_2- -> tau- ~chi_10
      2.91617232e-01    2      15         1000023   # ~tau_2- -> tau- ~chi_20
      1.37396920e-04    2      15         1000025   # ~tau_2- -> tau- ~chi_30
#
#     PDG         Width             
DECAY 1000016     2.80374497e+00   # Stau sneutrino decays
#     BR                NDA   PDG1         PDG2     Comments       
      1.88958728e-01    2      16         1000022   # ~nu_tauL -> nu_tau ~chi_10
      2.50924011e-01    2      16         1000023   # ~nu_tauL -> nu_tau ~chi_20
      1.73927766e-04    2      16         1000025   # ~nu_tauL -> nu_tau ~chi_30
      5.59943333e-01    2      15         1000024   # ~nu_tauL -> tau- ~chi_1+
#
#     PDG         Width             
DECAY 1000024     9.07686589e-03   # Chargino 1+ (lightest) decays
#     BR                NDA   PDG1         PDG2     Comments       
      1.00000000e+00    2      24         1000022   # ~chi_1+ -> W+ ~chi_10
#
#     PDG         Width             
DECAY 1000037     2.97607039e+00   # Chargino 2+ (heaviest) decays
#     BR                NDA   PDG1         PDG2     Comments       
      1.01674219e-03    2      1000012   -11        # ~chi_2+ -> e+ ~nu_eL
      2.05697699e-03    2     -1000011    12        # ~chi_2+ -> nu_e ~e_L+
      1.01703061e-03    2      1000014   -13        # ~chi_2+ -> mu+ ~nu_muL
      2.05753358e-03    2     -1000013    14        # ~chi_2+ -> nu_mu ~muL+
      1.67240042e-03    2     -15         1000016   # ~chi_2+ -> tau+ ~nu_tauL
      9.70620501e-03    2      16        -1000015   # ~chi_2+ -> nu_tau ~tau_1+
      1.10919312e-04    2      16        -2000015   # ~chi_2+ -> nu_tau ~tau_2+
      9.31835397e-02    2      24         1000022   # ~chi_2+ -> W+ ~chi_10
      3.29442169e-01    2      24         1000023   # ~chi_2+ -> W+ ~chi_20
      4.81250537e-03    2      24         1000025   # ~chi_2+ -> W+ ~chi_30
      3.01517275e-01    2      1000024    23        # ~chi_2+ -> Z ~chi_1+
      2.53406703e-01    2      1000024    25        # ~chi_2+ -> h ~chi_1+
#
#     PDG         Width             
DECAY 1000022     0.00000000e+00   # Neutralino1 decays
#     BR                NDA      PDG1        PDG2      PDG3       Comments       
#
#     PDG         Width             
DECAY 1000023     1.00743914e-02   # Neutralino2 decays
#     BR                NDA   PDG1         PDG2     Comments       
      9.85410776e-02    2      23         1000022   # ~chi_20 -> Z ~chi_10
      9.01458922e-01    2      25         1000022   # ~chi_20 -> h ~chi_10
#
#     PDG         Width             
DECAY 1000025     2.78975047e-02   # Neutralino3 decays
#     BR                NDA   PDG1         PDG2     Comments       
      2.95695592e-01    2      24        -1000024   # ~chi_30 -> W+ ~chi_1-
      2.95695592e-01    2     -24         1000024   # ~chi_30 -> W- ~chi_1+
      1.38826528e-03    2      23         1000022   # ~chi_30 -> Z ~chi_10
      1.60582679e-01    2      25         1000022   # ~chi_30 -> h ~chi_10
      2.46636947e-01    2      25         1000023   # ~chi_30 -> h ~chi_20
#
#     PDG         Width             
DECAY 1000035     2.82917323e+00   # Neutralino4 decays
#     BR                NDA   PDG1         PDG2     Comments       
      7.97074540e-06    2     -11         1000011   # ~chi_40 -> e+ ~e_L-
      6.43186059e-05    2     -11         2000011   # ~chi_40 -> e+ ~e_R-
      7.97074540e-06    2      11        -1000011   # ~chi_40 -> e ~e_L+
      6.43186059e-05    2      11        -2000011   # ~chi_40 -> e ~e_R+
      7.97399230e-06    2     -13         1000013   # ~chi_40 -> mu+ ~mu_L-
      6.43490382e-05    2     -13         2000013   # ~chi_40 -> mu+ ~mu_R-
      7.97399230e-06    2      13        -1000013   # ~chi_40 -> mu- ~mu_L+
      6.43490382e-05    2      13        -2000013   # ~chi_40 -> mu- ~mu_R+
      5.95301536e-05    2      12        -1000012   # ~chi_40 -> nu_e ~nu_eL*
      5.95301536e-05    2     -12         1000012   # ~chi_40 -> nu_eb ~nu_eL
      5.95544353e-05    2      14        -1000014   # ~chi_40 -> numu ~nu_muL*
      5.95544353e-05    2     -14         1000014   # ~chi_40 -> nu_mub ~nu_muL
      6.65663368e-04    2     -1000015    15        # ~chi_40 -> tau- ~tau_1+
      1.64998435e-04    2     -2000015    15        # ~chi_40 -> tau- ~tau_2+
      6.65663368e-04    2      1000015   -15        # ~chi_40 -> tau+ ~tau_1-
      1.64998435e-04    2      2000015   -15        # ~chi_40 -> tau+ ~tau_2-
      6.72694483e-05    2      16        -1000016   # ~chi_40 -> nu_tau ~nu_tauL*
      6.72694483e-05    2     -16         1000016   # ~chi_40 -> nu_taub ~nu_tauL
      3.00609998e-01    2      24        -1000024   # ~chi_40 -> W+ ~chi_1-
      3.00609998e-01    2     -24         1000024   # ~chi_40 -> W- ~chi_1+
      1.08071277e-01    2      23         1000022   # ~chi_40 -> Z ~chi_10
      2.54311677e-01    2      23         1000023   # ~chi_40 -> Z ~chi_20
      6.05115643e-04    2      23         1000025   # ~chi_40 -> Z ~chi_30
      2.01952903e-02    2      25         1000022   # ~chi_40 -> h ~chi_10
      1.32733864e-02    2      25         1000023   # ~chi_40 -> h ~chi_20
#
#     PDG         Width             
DECAY 1000045     2.92983636e+00   # Neutralino5 decays
#     BR                NDA   PDG1         PDG2     Comments       
      4.26770801e-04    2     -11         1000011   # ~chi_50 -> e+ ~e_L-
      3.71599199e-04    2     -11         2000011   # ~chi_50 -> e+ ~e_R-
      4.26770801e-04    2      11        -1000011   # ~chi_50 -> e ~e_L+
      3.71599199e-04    2      11        -2000011   # ~chi_50 -> e ~e_R+
      4.26884376e-04    2     -13         1000013   # ~chi_50 -> mu+ ~mu_L-
      3.71741955e-04    2     -13         2000013   # ~chi_50 -> mu+ ~mu_R-
      4.26884376e-04    2      13        -1000013   # ~chi_50 -> mu- ~mu_L+
      3.71741955e-04    2      13        -2000013   # ~chi_50 -> mu- ~mu_R+
      1.27043863e-03    2      12        -1000012   # ~chi_50 -> nu_e ~nu_eL*
      1.27043863e-03    2     -12         1000012   # ~chi_50 -> nu_eb ~nu_eL
      1.27079895e-03    2      14        -1000014   # ~chi_50 -> numu ~nu_muL*
      1.27079895e-03    2     -14         1000014   # ~chi_50 -> nu_mub ~nu_muL
      5.88480202e-04    2     -1000015    15        # ~chi_50 -> tau- ~tau_1+
      8.07228456e-04    2     -2000015    15        # ~chi_50 -> tau- ~tau_2+
      5.88480202e-04    2      1000015   -15        # ~chi_50 -> tau+ ~tau_1-
      8.07228456e-04    2      2000015   -15        # ~chi_50 -> tau+ ~tau_2-
      1.38421879e-03    2      16        -1000016   # ~chi_50 -> nu_tau ~nu_tauL*
      1.38421879e-03    2     -16         1000016   # ~chi_50 -> nu_taub ~nu_tauL
      3.12831872e-01    2      24        -1000024   # ~chi_50 -> W+ ~chi_1-
      3.12831872e-01    2     -24         1000024   # ~chi_50 -> W- ~chi_1+
      2.25965557e-02    2      23         1000022   # ~chi_50 -> Z ~chi_10
      2.01132995e-02    2      23         1000023   # ~chi_50 -> Z ~chi_20
      5.64977226e-04    2      23         1000025   # ~chi_50 -> Z ~chi_30
      9.03261496e-02    2      25         1000022   # ~chi_50 -> h ~chi_10
      2.25953774e-01    2      25         1000023   # ~chi_50 -> h ~chi_20
      9.45176571e-04    2      25         1000025   # ~chi_50 -> h ~chi_30
#
#     PDG         Width             
DECAY 25          4.23755541e-03   # light higgs decays
#     BR                NDA   PDG1         PDG2     Comments       
      4.52712989e-02    2      4         -4         # h -> c cb    
      3.28519332e-04    2      3         -3         # h -> s sb    
      8.41222539e-01    2      5         -5         # h -> b bb    
      1.82290973e-04    2      13        -13        # h -> mu- mu+ 
      5.59725364e-02    2      15        -15        # h-> tau- tau+
      1.32640665e-03    2      22         22        # h -> gamma gamma
      4.22191957e-02    2      21         21        # h -> gluon gluon
      1.39564480e-04    2      23         22        # h -> Z gamma 
      1.29110597e-02    2      24        -24        # h -> WW* -> W f f'bar
      4.26584697e-04    2      23         23        # h -> ZZ* -> Z f f'bar
#
#     PDG         Width             
DECAY 35          3.23597821e-01   # heavy higgs decays
#     BR                NDA   PDG1         PDG2     Comments       
      9.22070940e-06    2      4         -4         # H -> c cb    
      1.12840536e-06    2      3         -3         # H -> s sb    
      2.91651740e-03    2      5         -5         # H -> b bb    
      1.72509623e-01    2      6         -6         # H -> t tb    
      2.39592566e-04    2      15        -15        # H -> tau- tau+
      3.73302959e-05    2      1000022    1000022   # H -> ~chi_10 ~chi_10
      1.00462825e-04    2      1000022    1000023   # H -> ~chi_10 ~chi_20
      6.17682910e-02    2      25         25        # H -> h h     
      4.56839177e-04    2      21         21        # H -> gluon gluon
      9.76867445e-06    2      23         22        # H -> Z gamma 
      5.14869637e-01    2      24        -24        # H -> W+ W-   
      2.47080530e-01    2      23        -23        # H -> Z Z     
#
#     PDG         Width             
DECAY 45          2.27323199e+00   # NMSSM third scalar higgs decays
#     BR                NDA   PDG1         PDG2     Comments       
      4.60817954e-06    2      4         -4         # H3 -> c cb   
      2.36211111e-04    2      3         -3         # H3 -> s sb   
      6.78576754e-01    2      5         -5         # H3 -> b bb   
      1.23777475e-01    2      6         -6         # H3 -> t tb   
      1.89746213e-04    2      13        -13        # H3 -> mu- mu+
      5.83593701e-02    2      15        -15        # H3 -> tau- tau+
      6.28493687e-03    2      1000022    1000022   # H3 -> ~chi_10 ~chi_10
      2.68134055e-02    2      1000022    1000023   # H3 -> ~chi_10 ~chi_20
      1.18261799e-06    2      1000022    1000025   # H3 -> ~chi_10 ~chi_30
      3.92317323e-02    2      1000022    1000035   # H3 -> ~chi_10 ~chi_40
      1.84469228e-02    2      1000023    1000023   # H3 -> ~chi_20 ~chi_20
      4.31883962e-02    2      1000024   -1000024   # H3 -> ~chi_1+ ~chi_1-
      2.09725900e-03    2      25         25        # H3 -> h h    
      3.45694120e-06    2      22         22        # H3 -> gamma gamma
      3.26001344e-04    2      21         21        # H3 -> gluon gluon
      8.63610361e-06    2      23         22        # H3 -> Z gamma
      7.11009265e-04    2      24        -24        # H3 -> W+ W-  
      3.46578404e-04    2      23        -23        # H3 -> Z Z    
      5.10452237e-04    2      1000022    1000045   # H3 -> ~chi_10 ~chi_50
      8.85142820e-04    2      25         35        # H3 -> h H    
#
#     PDG         Width             
DECAY 36          2.27515514e-02   # pseudoscalar higgs decays
#     BR                NDA   PDG1         PDG2     Comments       
      3.47086116e-06    2      4         -4         # A -> c cb    
      2.03357733e-04    2      3         -3         # A -> s sb    
      5.51083394e-01    2      5         -5         # A -> b bb    
      1.16149891e-01    2      6         -6         # A -> t tb    
      1.50378878e-04    2      13        -13        # A -> mu- mu+ 
      4.62525056e-02    2      15        -15        # A -> tau- tau+
      9.45742112e-03    2      1000022    1000022   # A -> ~chi_10 ~chi_10
      5.70492864e-02    2      1000022    1000023   # A -> ~chi_10 ~chi_20
      2.24630773e-03    2      1000022    1000025   # A -> ~chi_10 ~chi_30
      6.75113855e-02    2      1000023    1000023   # A -> ~chi_20 ~chi_20
      1.49121955e-01    2      1000024   -1000024   # A -> ~chi_1+ ~chi_1-
      1.89743622e-04    2      23         25        # A -> h Z     
      2.49711937e-05    2      22         22        # A-> gamma gamma
      4.89699440e-04    2      21         21        # A -> gluon gluon
      6.62287209e-05    2      23         22        # A -> Z gamma 
#
#     PDG         Width             
DECAY 46          2.70544064e+00   # NMSSM second pseudoscalar higgs decays
#     BR                NDA   PDG1         PDG2     Comments       
      3.53819751e-06    2      4         -4         # A2 -> c cb   
      1.97012425e-04    2      3         -3         # A2 -> s sb   
      5.66228729e-01    2      5         -5         # A2 -> b bb   
      1.24891491e-01    2      6         -6         # A2 -> t tb   
      1.58364335e-04    2      13        -13        # A2 -> mu- mu+
      4.87088290e-02    2      15        -15        # A2 -> tau- tau+
      7.55672106e-03    2      1000022    1000022   # A2 -> ~chi_10 ~chi_10
      4.34428716e-02    2      1000022    1000023   # A2 -> ~chi_10 ~chi_20
      3.93122328e-04    2      1000022    1000025   # A2 -> ~chi_10 ~chi_30
      2.27827433e-03    2      1000022    1000035   # A2 -> ~chi_10 ~chi_40
      5.75371884e-02    2      1000023    1000023   # A2 -> ~chi_20 ~chi_20
      4.05178596e-04    2      1000023    1000025   # A2 -> ~chi_20 ~chi_30
      1.31047664e-01    2      1000024   -1000024   # A2 -> ~chi_1+ ~chi_1-
      2.70254088e-04    2      23         25        # A2 -> h Z    
      3.77347522e-04    2      23         35        # A2 -> H Z    
      6.39640452e-06    2      22         22        # A2-> gamma gamma
      4.94267535e-04    2      21         21        # A2-> gluon gluon
      2.18074414e-05    2      23         22        # A2 -> Z gamma
      1.59809389e-02    2      1000022    1000045   # A2 -> ~chi_10 ~chi_50
#
#     PDG         Width             
DECAY 37          3.36811234e+00   # Charged higgs+ decays
#     BR                NDA   PDG1         PDG2     Comments       
      1.13750466e-04    2      4         -3         # H+ -> c sb   
      8.95850088e-01    2      6         -5         # H+ -> t bb   
      1.32721724e-04    2      14        -13        # H+ -> mu+ nu_mu
      3.87970608e-02    2      16        -15        # H+ -> tau+ nu_tau
      4.99987170e-02    2      1000022    1000024   # H+ -> ~chi_10 ~chi_1+
      1.32356242e-02    2      1000022    1000037   # H+ -> ~chi_10 ~chi_2+
      1.44809484e-04    2      1000023    1000024   # H+ -> ~chi_20 ~chi_1+
      9.62583122e-04    2      1000025    1000024   # H+ -> ~chi_30 ~chi_1+
      2.27112614e-04    2      24         25        # H+ -> W+ h   
      4.31492011e-04    2      24         35        # H+ -> W+ H   
      1.05769017e-04    2      24         36        # H+ -> W+ A   
#


==> anc/pmssm1.in <==
# pMSSM1 input
Block MODSEL		     # Select model
    1    0		     # non universal
    1    1                   # sugra input
Block SMINPUTS		     # Standard Model inputs
    1	1.279340000e+02	     # alpha^(-1) SM MSbar(MZ)
    2   1.166370000e-05	     # G_Fermi
    3   1.172000000e-01	     # alpha_s(MZ) SM MSbar
    4   9.118760000e+01	     # MZ(pole)
    5	4.250000000e+00	     # mb(mb) SM MSbar
    6   1.733000000e+02	     # mtop(pole)
    7	1.777000000e+00	     # mtau(pole)
Block MINPAR		     # Input parameters
    1   1.000000000e+03      # m0
    2   3.000000000e+02      # m12
    3   3.000000000e+01	     # tanb
Block SOFTSUSY               # Optional SOFTSUSY-specific parameters
    0   1.000000000e+00      # Calculate decays in output (only for RPC (N)MSSM)
    1   1.000000000e-03      # Numerical precision: suggested range 10^(-3...-6)
    2   0.000000000e+00	     # Quark mixing parameter: see manual
    5   1.000000000e+00      # Include 2-loop scalar mass squared/trilinear RGEs
   24   1.000000000e-09      # If decay BR is below this number, don't output
   25   1.000000000e+00	     # If set to 0, don't calculate 3-body decays (1=default)
   26   1.000000000e+00	     # Output PWs
Block EXTPAR          # non-universal SUSY breaking parameters
      0   -1.000000000000000e+00	 # Set MX=MSUSY 
      3    1.000000000000000e+03         # M_3(MX)
     11   -7.700000000000000e+03         # At(MX)
     12    1.000000000000000e+03         # Ab(MX)
     13   -3.000000000000000e+03         # Atau(MX)
     23    3.000000000000000e+02         # mu(MX)
     26    3.000000000000000e+03         # mA(pole)
     33    3.000000000000000e+03         # mtauL(MX)
     36    3.000000000000000e+03         # mtauR(MX)
     43    3.500000000000000e+03         # mqL3(MX)
     46    3.800000000000000e+03         # mtR(MX)


==> anc/pmssm1.out <==
# SOFTSUSY4.0.2 SLHA compliant output
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO          # Program information
     1    SOFTSUSY    # spectrum calculator
     2    4.0.2       # version number
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS             # Standard Model inputs
     1    1.27934000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.16637000e-05   # G_Fermi
     3    1.17200000e-01   # alpha_s(MZ)MSbar
     4    9.11876000e+01   # MZ(pole)
     5    4.25000000e+00   # mb(mb)
     6    1.73300000e+02   # Mtop(pole)
     7    1.77700000e+00   # Mtau(pole)
Block MINPAR               # SUSY breaking input parameters
     3    3.00000000e+01   # tanb, DRbar, Feynman gauge
Block EXTPAR               # non-universal SUSY breaking parameters
      0   -1.00000000e+00  # Set MX=MSUSY
      1    3.00000000e+02  # M_1(MX)
      2    3.00000000e+02  # M_2(MX)
      3    1.00000000e+03  # M_3(MX)
     11   -7.70000000e+03  # At(MX)
     12    1.00000000e+03  # Ab(MX)
     13   -3.00000000e+03  # Atau(MX)
     23    3.00000000e+02  # mu(MX)
     26    3.00000000e+03  # mA(pole)
     31    1.00000000e+03  # meL(MX)
     32    1.00000000e+03  # mmuL(MX)
     33    3.00000000e+03  # mtauL(MX)
     34    1.00000000e+03  # meR(MX)
     35    1.00000000e+03  # mmuR(MX)
     36    3.00000000e+03  # mtauR(MX)
     41    1.00000000e+03  # mqL1(MX)
     42    1.00000000e+03  # mqL2(MX)
     43    3.50000000e+03  # mqL3(MX)
     44    1.00000000e+03  # muR(MX)
     45    1.00000000e+03  # mcR(MX)
     46    3.80000000e+03  # mtR(MX)
     47    1.00000000e+03  # mdR(MX)
     48    1.00000000e+03  # msR(MX)
     49    1.00000000e+03  # mbR(MX)
# SOFTSUSY-specific non SLHA information:
# MIXING=0 Desired accuracy=1.00000000e-03 Achieved accuracy=4.36497989e-04
# 3-loop RGE corrections are off. 2-loop Yukawa/g3 thresholds are off
# 2-loop SUSY QCD computation of squark/gluino pole masses are off
Block MASS                      # Mass spectrum
# PDG code     mass             particle
        24     8.03468620e+01   # MW
        25     1.24767769e+02   # h0
        35     3.00001258e+03   # H0
        36     3.00000001e+03   # A0
        37     3.00125308e+03   # H+
   1000021     1.14268055e+03   # ~g
   1000022     2.45570686e+02   # ~neutralino(1)
   1000023     2.98353048e+02   # ~neutralino(2)
   1000024     2.58693708e+02   # ~chargino(1)
   1000025    -3.13682888e+02   # ~neutralino(3)
   1000035     3.77360105e+02   # ~neutralino(4)
   1000037     3.73326909e+02   # ~chargino(2)
   1000001     1.08390552e+03   # ~d_L
   1000002     1.08123494e+03   # ~u_L
   1000003     1.08390552e+03   # ~s_L
   1000004     1.08123494e+03   # ~c_L
   1000005     1.05353208e+03   # ~b_1
   1000006     3.39105464e+03   # ~t_1
   1000011     9.99260268e+02   # ~e_L
   1000012     9.95896395e+02   # ~nue_L
   1000013     9.99260268e+02   # ~mu_L
   1000014     9.95896395e+02   # ~numu_L
   1000015     2.99404009e+03   # ~stau_1
   1000016     2.99849878e+03   # ~nu_tau_L
   2000001     1.08202757e+03   # ~d_R
   2000002     1.07284761e+03   # ~u_R
   2000003     1.08202757e+03   # ~s_R
   2000004     1.07284761e+03   # ~c_R
   2000005     3.46506198e+03   # ~b_2
   2000006     3.72938129e+03   # ~t_2
   2000011     1.01157622e+03   # ~e_R
   2000013     1.01157622e+03   # ~mu_R
   2000015     3.00195933e+03   # ~stau_2
Block alpha                     # Effective Higgs mixing parameter
          -3.45125583e-02       # alpha - evaluated at p^2=0
Block nmix                  # neutralino mixing matrix Q=3.64365208e+03
  1  1     3.39082518e-01   # N_{1,1}
  1  2    -5.96521598e-01   # N_{1,2}
  1  3     5.66288326e-01   # N_{1,3}
  1  4    -4.56620806e-01   # N_{1,4}
  2  1     8.69362775e-01   # N_{2,1}
  2  2     4.94174428e-01   # N_{2,2}
  2  3    -1.12411341e-10   # N_{2,3}
  2  4     1.12411370e-10   # N_{2,4}
  3  1    -4.99055328e-02   # N_{3,1}
  3  2     8.77949364e-02   # N_{3,2}
  3  3     6.95773854e-01   # N_{3,3}
  3  4     7.11126031e-01   # N_{3,4}
  4  1    -3.56006810e-01   # N_{4,1}
  4  2     6.26295192e-01   # N_{4,2}
  4  3     4.41832860e-01   # N_{4,3}
  4  4    -5.34600044e-01   # N_{4,4}
Block Umix                  # chargino U mixing matrix  at Q=3.64365208e+03
  1  1    -6.42813053e-01   # U_{1,1}
  1  2     7.66023093e-01   # U_{1,2}
  2  1    -7.66023093e-01   # U_{2,1}
  2  2    -6.42813053e-01   # U_{2,2}
Block Vmix                  # chargino V mixing matrix  at Q=3.64365208e+03
  1  1    -7.66023093e-01   # V_{1,1}
  1  2     6.42813054e-01   # V_{1,2}
  2  1    -6.42813054e-01   # V_{2,1}
  2  2    -7.66023093e-01   # V_{2,2}
Block stopmix               # stop mixing matrix at Q=3.64365208e+03
  1  1     9.30174275e-01   # F_{11}
  1  2     3.67118262e-01   # F_{12}
  2  1    -3.67118262e-01   # F_{21}
  2  2     9.30174275e-01   # F_{22}
Block sbotmix               # sbottom mixing matrix at Q=3.64365208e+03
  1  1     1.60603013e-03   # F_{11}
  1  2     9.99998710e-01   # F_{12}
  2  1     9.99998710e-01   # F_{21}
  2  2    -1.60603013e-03   # F_{22}
Block staumix               # stau mixing matrix at Q=3.64365208e+03
  1  1     7.06316627e-01   # F_{11}
  1  2     7.07896053e-01   # F_{12}
  2  1     7.07896053e-01   # F_{21}
  2  2    -7.06316627e-01   # F_{22}
Block gauge Q= 3.64365208e+03  # SM gauge couplings
     1     3.66471405e-01   # g'(Q)MSSM DRbar
     2     6.44704744e-01   # g(Q)MSSM DRbar
     3     1.02776763e+00   # g3(Q)MSSM DRbar
Block yu Q= 3.64365208e+03  
  3  3     7.82116130e-01   # Yt(Q)MSSM DRbar
Block yd Q= 3.64365208e+03  
  3  3     4.00562807e-01   # Yb(Q)MSSM DRbar
Block ye Q= 3.64365208e+03  
  3  3     2.99993508e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 3.64365208e+03 # Higgs mixing parameters
     1     3.00000000e+02    # mu(Q)MSSM DRbar
     2     2.90478292e+01    # tan beta(Q)MSSM DRbar Feynman gauge
     3     2.40395895e+02    # higgs vev(Q)MSSM DRbar Feynman gauge
     4     9.17347610e+06    # mA^2(Q)MSSM DRbar
Block msoft Q= 3.64365208e+03  # MSSM DRbar SUSY breaking parameters
     1     3.00000000e+02      # M_1(Q)
     2     3.00000000e+02      # M_2(Q)
     3     1.00000000e+03      # M_3(Q)
    21     9.03507523e+06      # mH1^2(Q)
    22     1.77515862e+05      # mH2^2(Q)
    31     1.00000000e+03      # meL(Q)
    32     1.00000000e+03      # mmuL(Q)
    33     3.00000000e+03      # mtauL(Q)
    34     1.00000000e+03      # meR(Q)
    35     1.00000000e+03      # mmuR(Q)
    36     3.00000000e+03      # mtauR(Q)
    41     9.99999994e+02      # mqL1(Q)
    42     9.99999994e+02      # mqL2(Q)
    43     3.49999999e+03      # mqL3(Q)
    44     9.99999994e+02      # muR(Q)
    45     9.99999994e+02      # mcR(Q)
    46     3.79999999e+03      # mtR(Q)
    47     9.99999994e+02      # mdR(Q)
    48     9.99999994e+02      # msR(Q)
    49     9.99999993e+02      # mbR(Q)
Block au Q= 3.64365208e+03  
  1  1     3.92964240e-06      # Au(Q)MSSM DRbar
  2  2     3.93001071e-06      # Ac(Q)MSSM DRbar
  3  3    -7.69999999e+03      # At(Q)MSSM DRbar
Block ad Q= 3.64365208e+03  
  1  1     2.31276213e-06      # Ad(Q)MSSM DRbar
  2  2     2.31327358e-06      # As(Q)MSSM DRbar
  3  3     1.00000000e+03      # Ab(Q)MSSM DRbar
Block ae Q= 3.64365208e+03  
  1  1     1.29394124e-06      # Ae(Q)MSSM DRbar
  2  2     1.29408929e-06      # Amu(Q)MSSM DRbar
  3  3    -3.00000000e+03      # Atau(Q)MSSM DRbar
#     PDG         Width             
DECAY 1000021     2.73476698e+00   # Gluino decays
#     BR                  NDA   PDG1        PDG2     PDG3        Comments       PW
      4.41021647e-02        2   1          -1000001     0         # ~g -> d ~d_L*    1.20609144e-01    
      4.41021647e-02        2  -1           1000001     0         # ~g -> db ~d_L    1.20609144e-01    
      4.68862545e-02        2   1          -2000001     0         # ~g -> d ~d_R*    1.28222981e-01    
      4.68862545e-02        2  -1           2000001     0         # ~g -> db ~d_R    1.28222981e-01    
      4.80854271e-02        2   2          -1000002     0         # ~g -> u ~u_L*    1.31502438e-01    
      4.80854271e-02        2  -2           1000002     0         # ~g -> ub ~u_L    1.31502438e-01    
      6.16411053e-02        2   2          -2000002     0         # ~g -> u ~u_R*    1.68574060e-01    
      6.16411053e-02        2  -2           2000002     0         # ~g -> ub ~u_R    1.68574060e-01    
      4.41021458e-02        2   3          -1000003     0         # ~g -> s ~s_L*    1.20609092e-01    
      4.41021458e-02        2  -3           1000003     0         # ~g -> sb ~s_L    1.20609092e-01    
      4.68862356e-02        2   3          -2000003     0         # ~g -> s ~s_R*    1.28222929e-01    
      4.68862356e-02        2  -3           2000003     0         # ~g -> sb ~s_R    1.28222929e-01    
      4.80829682e-02        2   4          -1000004     0         # ~g -> c ~c_L*    1.31495714e-01    
      4.80829682e-02        2  -4           1000004     0         # ~g -> cb ~c_L    1.31495714e-01    
      6.16386845e-02        2   4          -2000004     0         # ~g -> c ~c_R*    1.68567439e-01    
      6.16386845e-02        2  -4           2000004     0         # ~g -> cb ~c_R    1.68567439e-01    
      9.85517930e-02        2   5          -1000005     0         # ~g -> b ~b_1*    2.69516190e-01    
      9.85517930e-02        2  -5           1000005     0         # ~g -> bb ~b_1    2.69516190e-01    
      7.47393224e-06        3   1000022     6          -6         # ~g -> ~Z1 t tb    2.04394631e-05    
      4.28012185e-06        3   1000023     6          -6         # ~g -> ~Z2 t tb    1.17051359e-05    
      1.77139545e-05        3   1000025     6          -6         # ~g -> ~Z3 t tb    4.84435379e-05    
      1.69747726e-05        3   1000035     6          -6         # ~g -> ~Z4 t tb    4.64220476e-05    
#
#     PDG         Width             
DECAY 1000001     1.12011158e+01   # SdownL decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      2.74613109e-01      2     2          -1000024    # ~d_L -> u ~chi_1-    3.07597324e+00    
      3.81709721e-01      2     2          -1000037    # ~d_L -> u ~chi_2-    4.27557479e+00    
      1.38239679e-01      2     1           1000022    # ~d_L -> d ~chi_10    1.54843865e+00    
      3.90670624e-02      2     1           1000023    # ~d_L -> d ~chi_20    4.37594690e-01    
      3.07471192e-03      2     1           1000025    # ~d_L -> d ~chi_30    3.44402043e-02    
      1.63295717e-01      2     1           1000035    # ~d_L -> d ~chi_40    1.82909424e+00    
#
#     PDG         Width             
DECAY 2000001     5.49803583e-01   # SdownR decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      1.97815558e-01      2     1           1000022    # ~d_R -> d ~chi_10    1.08759702e-01    
      7.28229638e-01      2     1           1000023    # ~d_R -> d ~chi_20    4.00383264e-01    
      2.35085932e-03      2     1           1000025    # ~d_R -> d ~chi_30    1.29251088e-03    
      7.16039454e-02      2     1           1000035    # ~d_R -> d ~chi_40    3.93681057e-02    
#
#     PDG         Width             
DECAY 1000002     1.13515656e+01   # SupL decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      3.89612816e-01      2     1           1000024    # ~u_L -> d ~chi_1+    4.42271542e+00    
      2.70944596e-01      2     1           1000037    # ~u_L -> d ~chi_2+    3.07564534e+00    
      7.34089054e-02      2     2           1000022    # ~u_L -> u ~chi_10    8.33306002e-01    
      1.47251000e-01      2     2           1000023    # ~u_L -> u ~chi_20    1.67152939e+00    
      1.96456082e-03      2     2           1000025    # ~u_L -> u ~chi_30    2.23008409e-02    
      1.16818122e-01      2     2           1000035    # ~u_L -> u ~chi_40    1.32606857e+00    
#
#     PDG         Width             
DECAY 2000002     2.17450470e+00   # SupR decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      1.97995952e-01      2     2           1000022    # ~u_R -> u ~chi_10    4.30543130e-01    
      7.28192214e-01      2     2           1000023    # ~u_R -> u ~chi_20    1.58345739e+00    
      2.34997238e-03      2     2           1000025    # ~u_R -> u ~chi_30    5.11002599e-03    
      7.14618607e-02      2     2           1000035    # ~u_R -> u ~chi_40    1.55394152e-01    
#
#     PDG         Width             
DECAY 1000003     1.12011096e+01   # SstrangeL decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      2.74613048e-01      2     4          -1000024    # ~s_L -> c ~chi_1-    3.07597083e+00    
      3.81709592e-01      2     4          -1000037    # ~s_L -> c ~chi_2-    4.27557096e+00    
      1.38239755e-01      2     3           1000022    # ~s_L -> s ~chi_10    1.54843864e+00    
      3.90670840e-02      2     3           1000023    # ~s_L -> s ~chi_20    4.37594688e-01    
      3.07471362e-03      2     3           1000025    # ~s_L -> s ~chi_30    3.44402041e-02    
      1.63295807e-01      2     3           1000035    # ~s_L -> s ~chi_40    1.82909422e+00    
#
#     PDG         Width             
DECAY 2000003     5.49803580e-01   # SstrangeR decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      1.97815558e-01      2     3           1000022    # ~s_R -> s ~chi_10    1.08759702e-01    
      7.28229638e-01      2     3           1000023    # ~s_R -> s ~chi_20    4.00383262e-01    
      2.35085932e-03      2     3           1000025    # ~s_R -> s ~chi_30    1.29251087e-03    
      7.16039453e-02      2     3           1000035    # ~s_R -> s ~chi_40    3.93681055e-02    
#
#     PDG         Width             
DECAY 1000004     1.13515623e+01   # ScharmL decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      3.89612926e-01      2     3           1000024    # ~c_L -> s ~chi_1+    4.42271540e+00    
      2.70944672e-01      2     3           1000037    # ~c_L -> s ~chi_2+    3.07564532e+00    
      7.34088696e-02      2     4           1000022    # ~c_L -> c ~chi_10    8.33305355e-01    
      1.47250922e-01      2     4           1000023    # ~c_L -> c ~chi_20    1.67152802e+00    
      1.96455975e-03      2     4           1000025    # ~c_L -> c ~chi_30    2.23008224e-02    
      1.16818050e-01      2     4           1000035    # ~c_L -> c ~chi_40    1.32606737e+00    
#
#     PDG         Width             
DECAY 2000004     2.17450289e+00   # ScharmR decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      1.97995961e-01      2     4           1000022    # ~c_R -> c ~chi_10    4.30542789e-01    
      7.28192213e-01      2     4           1000023    # ~c_R -> c ~chi_20    1.58345607e+00    
      2.34997234e-03      2     4           1000025    # ~c_R -> c ~chi_30    5.11002165e-03    
      7.14618541e-02      2     4           1000035    # ~c_R -> c ~chi_40    1.55394009e-01    
#
#     PDG         Width             
DECAY 1000005     7.58705388e+00   # Sbottom1 decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      2.93190102e-01      2     6          -1000024    # ~b_1 -> t ~chi_1-    2.22444911e+00    
      1.56387286e-01      2     6           1000037    # ~b_1 -> t ~-chi_2-    1.18651876e+00    
      1.76401591e-01      2     5           1000022    # ~b_1 -> b ~chi_10    1.33836837e+00    
      5.60632387e-02      2     5           1000023    # ~b_1 -> b ~chi_20    4.25354813e-01    
      2.30924046e-01      2     5           1000025    # ~b_1 -> b ~chi_30    1.75203318e+00    
      8.70337369e-02      2     5           1000035    # ~b_1 -> b ~chi_40    6.60329651e-01    
#
#     PDG         Width             
DECAY 2000005     2.62443285e+02   # Sbottom2 decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      5.87705860e-01      2     5           1000021    # ~b_2 -> b ~g     1.54239457e+02    
      1.27603999e-01      2     6          -1000024    # ~b_2 -> t ~chi_1-    3.34888127e+01    
      1.75200201e-01      2     6          -1000037    # ~b_2 -> t ~chi_2-    4.59801162e+01    
      1.44783821e-04      2     25          1000005    # ~b_2 -> h ~b_1    3.79975417e-02    
      1.00264331e-04      2     1000005     23         # ~b_2 -> Z ~b_1    2.63137005e-02    
      3.77185140e-02      2     5           1000022    # ~b_2 -> b ~chi_10    9.89897072e+00    
      6.70593977e-03      2     5           1000023    # ~b_2 -> b ~chi_20    1.75992886e+00    
      2.65087117e-02      2     5           1000025    # ~b_2 -> b ~chi_30    6.95703338e+00    
      3.83117265e-02      2     5           1000035    # ~b_2 -> b ~chi_40    1.00546553e+01    
#
#     PDG         Width             
DECAY 1000006     2.58732614e+02   # Stop1 decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      5.88568448e-01      2     6           1000021    # ~t_1 -> t ~g     1.52281853e+02    
      1.40877083e-01      2     5           1000024    # ~t_1 -> b ~chi_1+    3.64494958e+01    
      2.42020435e-02      2     5           1000037    # ~t_1 -> b ~chi_2+    6.26185797e+00    
      1.58505039e-04      2     24          1000005    # ~t_1 -> W+ ~b_1    4.10104229e-02    
      7.51042212e-02      2     6           1000022    # ~t_1 -> t ~chi_10    1.94319114e+01    
      2.51191331e-02      2     6           1000023    # ~t_1 -> t ~chi_20    6.49913896e+00    
      1.04668039e-01      2     6           1000025    # ~t_1 -> t ~chi_30    2.70810352e+01    
      4.13025278e-02      2     6           1000035    # ~t_1 -> t ~chi_40    1.06863110e+01    
#
#     PDG         Width             
DECAY 2000006     3.15520349e+02   # Stop2 decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      5.29340835e-01      2     6           1000021    # ~t_2 -> t ~g     1.67017805e+02    
      3.48060817e-02      2     5           1000024    # ~t_2 -> b ~chi_1+    1.09820270e+01    
      1.36611042e-01      2     5           1000037    # ~t_2 -> b ~chi_2+    4.31035637e+01    
      2.84679799e-05      2     24          1000005    # ~t_2 -> W+ ~b_1    8.98222696e-03    
      3.13541256e-02      2     24          2000005    # ~t_2 -> W+ ~b_2    9.89286465e+00    
      3.27214670e-02      2     25          1000006    # ~t_2 -> h ~t_1    1.03242887e+01    
      2.92558339e-02      2     1000006     23         # ~t_2 -> Z ~t_1    9.23081094e+00    
      1.99478962e-02      2     6           1000022    # ~t_2 -> t ~chi_10    6.29396718e+00    
      2.18305051e-02      2     6           1000023    # ~t_2 -> t ~chi_20    6.88796858e+00    
      8.33178214e-02      2     6           1000025    # ~t_2 -> t ~chi_30    2.62884681e+01    
      8.07859244e-02      2     6           1000035    # ~t_2 -> t ~chi_40    2.54896031e+01    
#
#     PDG         Width             
DECAY 1000011     1.09827189e+01   # SelectronL decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      2.52723223e-01      2     12         -1000024    # ~e_L -> nu_e ~chi_1-    2.77558811e+00    
      3.42040252e-01      2     12         -1000037    # ~e_L -> nu_e ~chi_2-    3.75653194e+00    
      2.80931462e-02      2     11          1000022    # ~e_L -> e- ~chi_10    3.08539128e-01    
      3.03210132e-01      2     11          1000023    # ~e_L -> e- ~chi_20    3.33007165e+00    
      1.04843465e-03      2     11          1000025    # ~e_L -> e- ~chi_30    1.15146631e-02    
      7.28848123e-02      2     11          1000035    # ~e_L -> e- ~chi_40    8.00473405e-01    
#
#     PDG         Width             
DECAY 2000011     4.51896387e+00   # SelectronR decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      1.99345393e-01      2     11          1000022    # ~e_R -> e- ~chi_10    9.00834628e-01    
      7.27907373e-01      2     11          1000023    # ~e_R -> e- ~chi_20    3.28938712e+00    
      2.34333208e-03      2     11          1000025    # ~e_R -> e- ~chi_30    1.05894330e-02    
      7.04039020e-02      2     11          1000035    # ~e_R -> e- ~chi_40    3.18152689e-01    
#
#     PDG         Width             
DECAY 1000013     1.09827188e+01   # SmuonL decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      2.52723225e-01      2     14         -1000024    # ~mu_L -> nu_mu ~chi_1-    2.77558811e+00    
      3.42040256e-01      2     14         -1000037    # ~mu_L -> nu_mu ~chi_2-    3.75653194e+00    
      2.80931459e-02      2     13          1000022    # ~mu_L -> mu- ~chi_10    3.08539121e-01    
      3.03210127e-01      2     13          1000023    # ~mu_L -> mu- ~chi_20    3.33007156e+00    
      1.04843464e-03      2     13          1000025    # ~mu_L -> mu- ~chi_30    1.15146628e-02    
      7.28848109e-02      2     13          1000035    # ~mu_L -> mu- ~chi_40    8.00473381e-01    
#
#     PDG         Width             
DECAY 2000013     4.51896375e+00   # SmuonR decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      1.99345393e-01      2     13          1000022    # ~mu_R -> mu- ~chi_10    9.00834606e-01    
      7.27907373e-01      2     13          1000023    # ~mu_R -> mu- ~chi_20    3.28938703e+00    
      2.34333208e-03      2     13          1000025    # ~mu_R -> mu- ~chi_30    1.05894327e-02    
      7.04039017e-02      2     13          1000035    # ~mu_R -> mu- ~chi_40    3.18152680e-01    
#
#     PDG         Width             
DECAY 1000012     1.10595062e+01   # Selectron sneutrino decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      3.60387588e-01      2     11          1000024    # ~nu_eL -> e- ~chi_1+    3.98570877e+00    
      2.43907083e-01      2     11          1000037    # ~nu_eL -> e- ~chi_2+    2.69749190e+00    
      2.01861887e-01      2     12          1000022    # ~nu_eL -> nu_e ~chi_10    2.23249279e+00    
      6.32751576e-05      2     12          1000023    # ~nu_eL -> nu_e ~chi_20    6.99791999e-04    
      3.94230356e-03      2     12          1000025    # ~nu_eL -> nu_e ~chi_30    4.35999306e-02    
      1.89837863e-01      2     12          1000035    # ~nu_eL -> nu_e ~chi_40    2.09951302e+00    
#
#     PDG         Width             
DECAY 1000014     1.10595060e+01   # Smuon sneutrino decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      3.60387585e-01      2     13          1000024    # ~nu_muL -> mu- ~chi_1+    3.98570867e+00    
      2.43907080e-01      2     13          1000037    # ~nu_muL -> mu- ~chi_2+    2.69749182e+00    
      2.01861890e-01      2     14          1000022    # ~nu_muL -> nu_mu ~chi_10    2.23249279e+00    
      6.32751587e-05      2     14          1000023    # ~nu_muL -> nu_mu ~chi_20    6.99791999e-04    
      3.94230362e-03      2     14          1000025    # ~nu_muL -> nu_mu ~chi_30    4.35999306e-02    
      1.89837866e-01      2     14          1000035    # ~nu_muL -> nu_mu ~chi_40    2.09951302e+00    
#
#     PDG         Width             
DECAY 1000015     3.60286241e+01   # Stau1 decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      3.32555770e-01      2     16          1000024    # ~tau_1- -> nu_tau ~chi_1-    1.19815269e+01    
      7.95906530e-02      2     16          1000037    # ~tau_1- -> nu_tau ~chi_2-    2.86754172e+00    
      3.51240053e-03      2     15          1000022    # ~tau_1- -> tau- ~chi_10    1.26546959e-01    
      3.23762486e-01      2     15          1000023    # ~tau_1- -> tau- ~chi_20    1.16647169e+01    
      9.12613420e-02      2     15          1000025    # ~tau_1- -> tau- ~chi_30    3.28802059e+00    
      1.69317348e-01      2     15          1000035    # ~tau_1- -> tau- ~chi_40    6.10027109e+00    
#
#     PDG         Width             
DECAY 2000015     3.61069730e+01   # Stau2 decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      2.15114545e-02      2     16          1000024    # ~tau_2- -> nu_tau ~chi_1-    7.76713506e-01    
      3.87002894e-01      2     16          1000037    # ~tau_2- -> nu_tau ~chi_2-    1.39735031e+01    
      2.02814805e-01      2     15          1000022    # ~tau_2- -> tau- ~chi_10    7.32302868e+00    
      3.24583588e-01      2     15          1000023    # ~tau_2- -> tau- ~chi_20    1.17197309e+01    
      5.56691531e-02      2     15          1000025    # ~tau_2- -> tau- ~chi_30    2.01004461e+00    
      8.41810509e-03      2     15          1000035    # ~tau_2- -> tau- ~chi_40    3.03952293e-01    
#
#     PDG         Width             
DECAY 1000016     4.56699272e+01   # Stau sneutrino decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      1.64623015e-01      2     16          1000022    # ~nu_tauL -> nu_tau ~chi_10    7.51832111e+00    
      5.45838790e-05      2     16          1000023    # ~nu_tauL -> nu_tau ~chi_20    2.49284178e-03    
      3.46528875e-03      2     16          1000025    # ~nu_tauL -> nu_tau ~chi_30    1.58259485e-01    
      1.82782231e-01      2     16          1000035    # ~nu_tauL -> nu_tau ~chi_40    8.34765117e+00    
      3.70666372e-01      2     15          1000024    # ~nu_tauL -> tau- ~chi_1+    1.69283062e+01    
      2.78408509e-01      2     15          1000037    # ~nu_tauL -> tau- ~chi_2+    1.27148963e+01    
#
#     PDG         Width             
DECAY 1000024     7.20987257e-07   # Chargino 1+ (lightest) decays
#     BR                  NDA   PDG1        PDG2     PDG3        Comments       PW
      3.37449711e-01        3   1000022     2          -1         # ~chi_1+ -> chi_10 u dbar    2.43296941e-07    
      3.34070554e-01        3   1000022     4          -3         # ~chi_1+ -> chi_10 c sbar    2.40860612e-07    
      1.12748669e-01        3   1000022     12         -11        # ~chi_1+ -> chi_10 nu_e e+    8.12903536e-08    
      1.12747247e-01        3   1000022     14         -13        # ~chi_1+ -> chi_10 nu_mu mu+    8.12893283e-08    
      1.02983819e-01        3   1000022     16         -15        # ~chi_1+ -> chi_10 nu_tau tau+    7.42500213e-08    
#
#     PDG         Width             
DECAY 1000037     2.73513186e-01   # Chargino 2+ (heaviest) decays
#     BR                  NDA   PDG1        PDG2     PDG3        Comments       PW
      5.05219637e-01        2   24          1000022     0         # ~chi_2+ -> W+ ~chi_10    1.38184233e-01    
      4.87947744e-01        2   1000024     23          0         # ~chi_2+ -> Z ~chi_1+    1.33460142e-01    
      2.74790702e-03        3   1000023     2          -1         # ~chi_2+ -> ~chi_20 u dbar    7.51588804e-04    
      2.74816402e-03        3   1000023     4          -3         # ~chi_2+ -> ~chi_20 c sbar    7.51659097e-04    
      6.68291534e-04        3   1000025     2          -1         # ~chi_2+ -> ~chi_30 u dbar    1.82786547e-04    
      6.68255739e-04        3   1000025     4          -3         # ~chi_2+ -> ~chi_30 c sbar    1.82776756e-04    
#
#     PDG         Width             
DECAY 1000022     0.00000000e+00   # Neutralino1 decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
#
#     PDG         Width             
DECAY 1000023     7.35523502e-05   # Neutralino2 decays
#     BR                  NDA   PDG1        PDG2     PDG3        Comments       PW
      3.57050200e-04        3   1000022     2          -2         # ~chi_20 -> ~chi_10 u ubar    2.62618814e-08    
      6.25127437e-04        3   1000022     1          -1         # ~chi_20 -> ~chi_10 d dbar    4.59795922e-08    
      3.56405308e-04        3   1000022     4          -4         # ~chi_20 -> ~chi_10 c cbar    2.62144480e-08    
      6.25130405e-04        3   1000022     3          -3         # ~chi_20 -> ~chi_10 s sbar    4.59798105e-08    
      5.03960898e-04        3   1000022     5          -5         # ~chi_20 -> ~chi_10 b bbar    3.70675084e-08    
      1.19043042e-04        3   1000022     11         -11        # ~chi_20 -> ~chi_10 e- e+    8.75589550e-09    
      1.19077114e-04        3   1000022     13         -13        # ~chi_20 -> ~chi_10 mu- mu+    8.75840159e-09    
      1.19819212e-04        3   1000022     15         -15        # ~chi_20 -> ~chi_10 tau- tau+    8.81298463e-09    
      2.43090849e-04        3   1000022     12         -12        # ~chi_20 -> ~chi_10 nue nuebar    1.78799033e-08    
      2.43090849e-04        3   1000022     14         -14        # ~chi_20 -> ~chi_10 numu numubar    1.78799033e-08    
      2.45149359e-04        3   1000022     16         -16        # ~chi_20 -> ~chi_10 nutau nutaubar    1.80313115e-08    
      3.33457496e-01        3   1000024     2          -1         # ~chi_20 -> chi_1- u db    2.45265826e-05    
      3.33343860e-01        3   1000024     4          -3         # ~chi_20 -> chi_1- c sb    2.45182243e-05    
      1.10289596e-01        3   1000024     12         -11        # ~chi_20 -> chi_1- nu_e eb    8.11205901e-06    
      1.10299664e-01        3   1000024     14         -13        # ~chi_20 -> chi_1- nu_mu mub    8.11279948e-06    
      1.09052439e-01        3   1000024     16         -15        # ~chi_20 -> chi_1- nu_tau taub    8.02106321e-06    
#
#     PDG         Width             
DECAY 1000025     1.33829147e-03   # Neutralino3 decays
#     BR                  NDA   PDG1        PDG2     PDG3        Comments       PW
      8.48115198e-02        3   1000022     2          -2         # ~chi_30 -> ~chi_10 u ubar    1.13502534e-04    
      1.09845300e-01        3   1000022     1          -1         # ~chi_30 -> ~chi_10 d dbar    1.47005029e-04    
      8.47592993e-02        3   1000022     4          -4         # ~chi_30 -> ~chi_10 c cbar    1.13432648e-04    
      1.09845107e-01        3   1000022     3          -3         # ~chi_30 -> ~chi_10 s sbar    1.47004770e-04    
      1.06998004e-01        3   1000022     5          -5         # ~chi_30 -> ~chi_10 b bbar    1.43194517e-04    
      2.51871572e-02        3   1000022     11         -11        # ~chi_30 -> ~chi_10 e- e+    3.37077578e-05    
      2.51871576e-02        3   1000022     13         -13        # ~chi_30 -> ~chi_10 mu- mu+    3.37077583e-05    
      2.50701617e-02        3   1000022     15         -15        # ~chi_30 -> ~chi_10 tau- tau+    3.35511837e-05    
      5.04441190e-02        3   1000022     12         -12        # ~chi_30 -> ~chi_10 nue nuebar    6.75089344e-05    
      5.04441190e-02        3   1000022     14         -14        # ~chi_30 -> ~chi_10 numu numubar    6.75089344e-05    
      5.03854770e-02        3   1000022     16         -16        # ~chi_30 -> ~chi_10 nutau nutaubar    6.74304543e-05    
      1.60739778e-06        3   1000023     2          -2         # ~chi_30 -> ~chi_20 u ubar    2.15116675e-09    
      2.07126757e-06        3   1000023     1          -1         # ~chi_30 -> ~chi_20 d dbar    2.77195974e-09    
      1.59202424e-06        3   1000023     4          -4         # ~chi_30 -> ~chi_20 c cbar    2.13059247e-09    
      2.07118057e-06        3   1000023     3          -3         # ~chi_30 -> ~chi_20 s sbar    2.77184330e-09    
      6.99068904e-07        3   1000023     5          -5         # ~chi_30 -> ~chi_20 b bbar    9.35557955e-10    
      4.75846001e-07        3   1000023     11         -11        # ~chi_30 -> ~chi_20 e- e+    6.36820647e-10    
      4.75851323e-07        3   1000023     13         -13        # ~chi_30 -> ~chi_20 mu- mu+    6.36827769e-10    
      4.41677915e-07        3   1000023     15         -15        # ~chi_30 -> ~chi_20 tau- tau+    5.91093788e-10    
      9.51983306e-07        3   1000023     12         -12        # ~chi_30 -> ~chi_20 nue nuebar    1.27403114e-09    
      9.51983306e-07        3   1000023     14         -14        # ~chi_30 -> ~chi_20 numu numubar    1.27403114e-09    
      9.51851344e-07        3   1000023     16         -16        # ~chi_30 -> ~chi_20 nutau nutaubar    1.27385454e-09    
      9.23927312e-02        3   1000024     2          -1         # ~chi_30 -> chi_1- u db    1.23648404e-04    
      9.23827350e-02        3   1000024     4          -3         # ~chi_30 -> chi_1- c sb    1.23635027e-04    
      3.08056817e-02        3   1000024     12         -11        # ~chi_30 -> chi_1- nu_e eb    4.12269812e-05    
      3.08058353e-02        3   1000024     14         -13        # ~chi_30 -> chi_1- nu_mu mub    4.12271867e-05    
      3.06233048e-02        3   1000024     16         -15        # ~chi_30 -> chi_1- nu_tau taub    4.09829077e-05    
#
#     PDG         Width             
DECAY 1000035     4.32603619e-01   # Neutralino4 decays
#     BR                  NDA   PDG1        PDG2     PDG3        Comments       PW
      4.98804806e-01        2   24         -1000024     0         # ~chi_40 -> W+ ~chi_1-    2.15784764e-01    
      4.98804806e-01        2  -24          1000024     0         # ~chi_40 -> W- ~chi_1+    2.15784764e-01    
      2.14930677e-04        2   23          1000022     0         # ~chi_40 -> Z ~chi_10    9.29797887e-05    
      7.37074878e-04        2   25          1000022     0         # ~chi_40 -> h ~chi_10    3.18861260e-04    
      3.17549926e-07        3   1000023     2          -2         # ~chi_40 -> ~chi_20 u ubar    1.37373247e-07    
      6.66412843e-07        3   1000023     1          -1         # ~chi_40 -> ~chi_20 d dbar    2.88292608e-07    
      3.17352482e-07        3   1000023     4          -4         # ~chi_40 -> ~chi_20 c cbar    1.37287832e-07    
      6.66396235e-07        3   1000023     3          -3         # ~chi_40 -> ~chi_20 s sbar    2.88285423e-07    
      5.12587254e-07        3   1000023     5          -5         # ~chi_40 -> ~chi_20 b bbar    2.21747102e-07    
      1.69887960e-07        3   1000023     11         -11        # ~chi_40 -> ~chi_20 e- e+    7.34941464e-08    
      1.69889843e-07        3   1000023     13         -13        # ~chi_40 -> ~chi_20 mu- mu+    7.34949612e-08    
      1.27295465e-07        3   1000023     15         -15        # ~chi_40 -> ~chi_20 tau- tau+    5.50684789e-08    
      2.48883661e-07        3   1000023     12         -12        # ~chi_40 -> ~chi_20 nue nuebar    1.07667973e-07    
      2.48883661e-07        3   1000023     14         -14        # ~chi_40 -> ~chi_20 numu numubar    1.07667973e-07    
      2.51264758e-07        3   1000023     16         -16        # ~chi_40 -> ~chi_20 nutau nutaubar    1.08698044e-07    
      1.68255078e-04        3   1000025     2          -2         # ~chi_40 -> ~chi_30 u ubar    7.27877558e-05    
      2.18661851e-04        3   1000025     1          -1         # ~chi_40 -> ~chi_30 d dbar    9.45939081e-05    
      1.68145879e-04        3   1000025     4          -4         # ~chi_40 -> ~chi_30 c cbar    7.27405160e-05    
      2.18661296e-04        3   1000025     3          -3         # ~chi_40 -> ~chi_30 s sbar    9.45936679e-05    
      2.11004935e-04        3   1000025     5          -5         # ~chi_40 -> ~chi_30 b bbar    9.12814987e-05    
      5.01120502e-05        3   1000025     11         -11        # ~chi_40 -> ~chi_30 e- e+    2.16786543e-05    
      5.01119057e-05        3   1000025     13         -13        # ~chi_40 -> ~chi_30 mu- mu+    2.16785918e-05    
      4.97878768e-05        3   1000025     15         -15        # ~chi_40 -> ~chi_30 tau- tau+    2.15384157e-05    
      9.99321022e-05        3   1000025     12         -12        # ~chi_40 -> ~chi_30 nue nuebar    4.32309891e-05    
      9.99321022e-05        3   1000025     14         -14        # ~chi_40 -> ~chi_30 numu numubar    4.32309891e-05    
      1.00075598e-04        3   1000025     16         -16        # ~chi_40 -> ~chi_30 nutau nutaubar    4.32930660e-05    
      2.12093080e-09        3   1000037     2          -1         # ~chi_40 -> chi_2- u dbar    9.17522342e-10    
      1.87586727e-09        3   1000037     4          -3         # ~chi_40 -> chi_2- c sbar    8.11506969e-10    
#
#     PDG         Width             
DECAY 25          5.58367841e-03   # light higgs decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      4.02813909e-02      2     4          -4          # h -> c cb        2.24918333e-04    
      2.90554252e-04      2     3          -3          # h -> s sb        1.62236150e-06    
      7.09561988e-01      2     5          -5          # h -> b bb        3.96196596e-03    
      3.57114365e-09      2     11         -11         # h -> e- e+       1.99401177e-11    
      1.52676883e-04      2     13         -13         # h -> mu- mu+     8.52498616e-07    
      4.66565145e-02      2     15         -15         # h-> tau- tau+    2.60514973e-04    
      1.89001065e-03      2     22          22         # h -> gamma gamma    1.05532117e-05    
      4.85555454e-02      2     21          21         # h -> gluon gluon    2.71118551e-04    
      1.20732602e-03      2     23          22         # h -> Z gamma     6.74132023e-06    
      1.36281344e-01      2     24         -24         # h -> WW* -> W f f'bar    7.60951200e-04    
      1.51226455e-02      2     23          23         # h -> ZZ* -> Z f f'bar    8.44399894e-05    
#
#     PDG         Width             
DECAY 35          9.33537686e+01   # heavy higgs decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      3.74268952e-08      2     4          -4          # H -> c cb        3.49394171e-06    
      7.39858595e-05      2     3          -3          # H -> s sb        6.90685881e-03    
      5.18433869e-01      2     5          -5          # H -> b bb        4.83977554e+01    
      1.72869260e-03      2     6          -6          # H -> t tb        1.61379969e-01    
      4.31859872e-09      2     11         -11         # H -> e- e+       4.03157466e-07    
      1.84633520e-04      2     13         -13         # H -> mu- mu+     1.72362349e-02    
      5.64908971e-02      2     15         -15         # H -> tau- tau+    5.27363814e+00    
      4.67452534e-02      2     1000022     1000022    # H -> ~chi_10 ~chi_10    4.36384557e+00    
      9.15052447e-04      2     1000022     1000023    # H -> ~chi_10 ~chi_20    8.54235944e-02    
      3.29144393e-02      2     1000022     1000025    # H -> ~chi_10 ~chi_30    3.07268695e+00    
      2.06027572e-03      2     1000022     1000035    # H -> ~chi_10 ~chi_40    1.92334503e-01    
      4.98510171e-07      2     1000023     1000023    # H -> ~chi_20 ~chi_20    4.65378032e-05    
      1.16054695e-07      2     1000023     1000025    # H -> ~chi_20 ~chi_30    1.08341432e-05    
      7.13737157e-04      2     1000023     1000035    # H -> ~chi_20 ~chi_40    6.66300534e-02    
      1.68236568e-03      2     1000025     1000025    # H -> ~chi_30 ~chi_30    1.57055176e-01    
      5.42749272e-02      2     1000025     1000035    # H -> ~chi_30 ~chi_40    5.06676899e+00    
      2.90379206e-02      2     1000035     1000035    # H -> ~chi_40 ~chi_40    2.71079932e+00    
      8.25188311e-02      2     1000024    -1000024    # H -> ~chi_1+ ~chi_1-    7.70344387e+00    
      3.73404618e-02      2     1000037    -1000037    # H -> ~chi_2+ ~chi_2-    3.48587283e+00    
      6.74363010e-02      2     1000024    -1000037    # H -> ~chi_1+ ~chi_2-    6.29543283e+00    
      6.74363010e-02      2     1000037    -1000024    # H -> ~chi_2+ ~chi_1-    6.29543283e+00    
      1.64263818e-06      2     25          25         # H -> h h         1.53346464e-04    
      3.47658805e-07      2     1000002    -1000002    # H -> ~u_L ~u_L*    3.24552596e-05    
      8.17203885e-08      2     2000002    -2000002    # H -> ~u_R ~u_R*    7.62890624e-06    
      5.34342351e-07      2     1000001    -1000001    # H -> ~d_L ~d_L*    4.98828722e-05    
      2.03378519e-08      2     2000001    -2000001    # H -> ~d_R ~d_R*    1.89861512e-06    
      3.47603980e-07      2     1000004    -1000004    # H -> ~c_L ~c_L*    3.24501415e-05    
      8.16936988e-08      2     2000004    -2000004    # H -> ~c_R ~c_R*    7.62641465e-06    
      9.73972307e-08      2     1000004    -2000004    # H -> ~c_L ~c_R*    9.09239854e-06    
      9.73972307e-08      2     2000004    -1000004    # H -> ~c_R ~c_L*    9.09239854e-06    
      5.34912391e-07      2     1000003    -1000003    # H -> ~s_L ~s_L*    4.99360876e-05    
      2.01597483e-08      2     2000003    -2000003    # H -> ~s_R ~s_R*    1.88198848e-06    
      2.74906418e-07      2     1000012    -1000012    # H -> ~nu_eL ~nu_eL*    2.56635501e-05    
      7.17556511e-08      2     1000011    -1000011    # H -> ~e_L- ~e_L+    6.69866045e-06    
      6.47536694e-08      2     2000011    -2000011    # H -> ~e_R- ~e_R+    6.04499907e-06    
      2.74906418e-07      2     1000014    -1000014    # H -> ~nu_muL ~nu_muL*    2.56635501e-05    
      7.14468162e-08      2     1000013    -1000013    # H -> ~mu_L- ~mu_L+    6.66982955e-06    
      6.44617666e-08      2     2000013    -2000013    # H -> ~mu_R- ~mu_R+    6.01774884e-06    
      8.67388066e-07      2     1000005    -1000005    # H -> ~b_1 ~b_1*    8.09739448e-05    
      4.25455431e-08      2     22          22         # H -> gamma gamma    3.97178678e-06    
      5.35664038e-06      2     21          21         # H -> gluon gluon    5.00062566e-04    
      3.34271956e-07      2     24         -24         # H -> W+ W-       3.12055468e-05    
      1.66928909e-07      2     23         -23         # H -> Z Z         1.55834428e-05    
#
#     PDG         Width             
DECAY 36          9.33545714e+01   # pseudoscalar higgs decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      3.72974150e-08      2     4          -4          # A -> c cb        3.48188419e-06    
      7.39857543e-05      2     3          -3          # A -> s sb        6.90690839e-03    
      5.18425837e-01      2     5          -5          # A -> b bb        4.83974218e+01    
      1.73759740e-03      2     6          -6          # A -> t tb        1.62212661e-01    
      4.31856119e-09      2     11         -11         # A -> e- e+       4.03157429e-07    
      1.84631916e-04      2     13         -13         # A -> mu- mu+     1.72362334e-02    
      5.64904858e-02      2     15         -15         # A -> tau- tau+    5.27364509e+00    
      5.37057949e-02      2     1000022     1000022    # A -> ~chi_10 ~chi_10    5.01368146e+00    
      1.07773546e-03      2     1000022     1000023    # A -> ~chi_10 ~chi_20    1.00611532e-01    
      2.66972212e-02      2     1000022     1000025    # A -> ~chi_10 ~chi_30    2.49230764e+00    
      2.07210034e-03      2     1000022     1000035    # A -> ~chi_10 ~chi_40    1.93440039e-01    
      5.92535491e-07      2     1000023     1000023    # A -> ~chi_20 ~chi_20    5.53158968e-05    
      7.28051300e-07      2     1000023     1000025    # A -> ~chi_20 ~chi_30    6.79669171e-05    
      8.55394461e-04      2     1000023     1000035    # A -> ~chi_20 ~chi_40    7.98549833e-02    
      1.52822982e-03      2     1000025     1000025    # A -> ~chi_30 ~chi_30    1.42667239e-01    
      4.57628519e-02      2     1000025     1000035    # A -> ~chi_30 ~chi_40    4.27217143e+00    
      3.66399157e-02      2     1000035     1000035    # A -> ~chi_40 ~chi_40    3.42050363e+00    
      9.37615252e-02      2     1000024    -1000024    # A -> ~chi_1+ ~chi_1-    8.75306700e+00    
      4.83736693e-02      2     1000037    -1000037    # A -> ~chi_2+ ~chi_2-    4.51590316e+00    
      5.62970983e-02      2     1000024    -1000037    # A -> ~chi_1+ ~chi_2-    5.25559149e+00    
      5.62970983e-02      2     1000037    -1000024    # A -> ~chi_2+ ~chi_1-    5.25559149e+00    
      3.33833943e-07      2     23          25         # A -> h Z         3.11649247e-05    
      9.73967661e-08      2     1000004     2000004    # A-> ~c_L ~c_R*    9.09243335e-06    
      9.73967661e-08      2     2000004     1000004    # A-> ~c_R ~c_L*    9.09243335e-06    
      6.40554068e-09      2     22          22         # A-> gamma gamma    5.97986505e-07    
      1.69246377e-05      2     21          21         # A -> gluon gluon    1.57999230e-03    
      2.20248236e-09      2     23          22         # A -> Z gamma     2.05611796e-07    
#
#     PDG         Width             
DECAY 37          1.68049349e+02   # Charged higgs+ decays
#     BR                  NDA   PDG1        PDG2     Comments       PW                
      2.23526907e-07      2     2          -1          # H+ -> u db       3.75635512e-05    
      9.32729336e-05      2     4          -3          # H+ -> c sb       1.56744557e-02    
      7.33707893e-01      2     6          -5          # H+ -> t bb       1.23299134e+02    
      2.49890398e-09      2     12         -11         # H+ -> e+ nu_e    4.19939186e-07    
      1.06835914e-04      2     14         -13         # H+ -> mu+ nu_mu    1.79537057e-02    
      3.12305174e-02      2     16         -15         # H+ -> tau+ nu_tau    5.24826811e+00    
      5.07680775e-03      2     1000022     1000024    # H+ -> ~chi_10 ~chi_1+    8.53154236e-01    
      4.56053262e-02      2     1000022     1000037    # H+ -> ~chi_10 ~chi_2+    7.66394536e+00    
      3.32558400e-02      2     1000023     1000024    # H+ -> ~chi_20 ~chi_1+    5.58862224e+00    
      3.69797357e-02      2     1000023     1000037    # H+ -> ~chi_20 ~chi_2+    6.21442049e+00    
      3.08048948e-02      2     1000025     1000024    # H+ -> ~chi_30 ~chi_1+    5.17674250e+00    
      3.78800188e-02      2     1000025     1000037    # H+ -> ~chi_30 ~chi_2+    6.36571248e+00    
      4.34162187e-02      2     1000035     1000024    # H+ -> ~chi_40 ~chi_1+    7.29606727e+00    
      1.84080281e-03      2     1000035     1000037    # H+ -> ~chi_40 ~chi_2+    3.09345713e-01    
      1.85357466e-07      2     24          25         # H+ -> W+ h       3.11492015e-05    
      4.83666728e-07      2     1000002    -1000001    # H+ -> ~u_L d_L*    8.12798786e-05    
      4.83412482e-07      2     1000004    -1000003    # H+ -> ~c_L s_L*    8.12371528e-05    
      1.08071300e-07      2     2000004    -1000003    # H+ -> ~c_R s_L*    1.81613117e-05    
      1.73919393e-07      2     1000012    -1000011    # H+ -> ~e_L+ nu_eL    2.92270408e-05    
      1.73665654e-07      2     1000014    -1000013    # H+ -> ~mu_L+ nu_muL    2.91844000e-05    
#

